Network-Side Digital Contact Tracing on a Large University Campus

We describe a study conducted at a large public university campus in the United States which shows the efficacy of network log information for digital contact tracing and prediction of COVID-19 cases. Over the period of January 18, 2021 to May 7, 2021, more than 216 million client-access-point associations were logged across more than 11,000 wireless access points (APs). The association information was used to find potential contacts for approximately 30,000 individuals. Contacts are determined using an AP colocation algorithm, which supposes contact when two individuals connect to the same WiFi AP at approximately the same time. The approach was validated with a truth set of 350 positive COVID-19 cases inferred from the network log data by observing associations with APs in isolation residence halls reserved for individuals with a confirmed (clinical) positive COVID-19 test result. The network log data and AP-colocation have a predictive value of greater than 10%; more precisely, the contacts of an individual with a confirmed positive COVID-19 test have greater than a 10\% chance of testing positive in the following 7 days (compared with a 0.79% chance when chosen at random, a relative risk ratio of 12.6). Moreover, a cumulative exposure score is computed to account for exposure to multiple individuals that test positive. Over the duration of the study, the cumulative exposure score predicts positive cases with a true positive rate of 16.5% and missed detection rate of 79% at a specified operating point.

==> figs/uwnet_graph_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## import data and add columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "# from astropy.stats import binom_conf_interval\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "import pandas as pd\n",
    "from astropy.stats import binom_conf_interval\n",
    "from pandasql import sqldf\n",
    "\n",
    "df = pd.read_csv('labeled_residents_graph.csv.gz')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>id_1</th>\n",
       "      <th>id_2</th>\n",
       "      <th>in_isolation_1</th>\n",
       "      <th>in_isolation_2</th>\n",
       "      <th>home_hall_1</th>\n",
       "      <th>home_hall_2</th>\n",
       "      <th>isolation_start_1</th>\n",
       "      <th>isolation_start_2</th>\n",
       "      <th>total_confidence_score</th>\n",
       "      <th>total_epoch_count</th>\n",
       "      <th>confidence_score_7_day</th>\n",
       "      <th>confidence_score_14_day</th>\n",
       "      <th>confidence_score_21_day</th>\n",
       "      <th>confidence_score_28_day</th>\n",
       "      <th>epoch_count_7_day</th>\n",
       "      <th>epoch_count_14_day</th>\n",
       "      <th>epoch_count_21_day</th>\n",
       "      <th>epoch_count_28_day</th>\n",
       "      <th>isolation_diff_hours</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>75</td>\n",
       "      <td>25</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lizwater</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>75</td>\n",
       "      <td>38</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lakeshore</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>75</td>\n",
       "      <td>41</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.33</td>\n",
       "      <td>3</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>75</td>\n",
       "      <td>52</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>par35</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.96</td>\n",
       "      <td>6</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>75</td>\n",
       "      <td>61</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>2</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172629</th>\n",
       "      <td>165199</td>\n",
       "      <td>165528</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.30</td>\n",
       "      <td>8</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172630</th>\n",
       "      <td>165199</td>\n",
       "      <td>165740</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>witte</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.07</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172631</th>\n",
       "      <td>165199</td>\n",
       "      <td>166612</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172632</th>\n",
       "      <td>165199</td>\n",
       "      <td>170895</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>susbdavis</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.28</td>\n",
       "      <td>2</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172633</th>\n",
       "      <td>165199</td>\n",
       "      <td>172001</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.02</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1172634 rows × 19 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           id_1    id_2  in_isolation_1  in_isolation_2 home_hall_1  \\\n",
       "0            75      25               1               0    chadhall   \n",
       "1            75      38               1               0    chadhall   \n",
       "2            75      41               1               0    chadhall   \n",
       "3            75      52               1               0    chadhall   \n",
       "4            75      61               1               0    chadhall   \n",
       "...         ...     ...             ...             ...         ...   \n",
       "1172629  165199  165528               1               0       witte   \n",
       "1172630  165199  165740               1               0       witte   \n",
       "1172631  165199  166612               1               0       witte   \n",
       "1172632  165199  170895               1               0       witte   \n",
       "1172633  165199  172001               1               0       witte   \n",
       "\n",
       "        home_hall_2   isolation_start_1 isolation_start_2  \\\n",
       "0          lizwater 2021-02-10 12:00:00               NaT   \n",
       "1         lakeshore 2021-02-10 12:00:00               NaT   \n",
       "2               ogg 2021-02-10 12:00:00               NaT   \n",
       "3             par35 2021-02-10 12:00:00               NaT   \n",
       "4               ogg 2021-02-10 12:00:00               NaT   \n",
       "...             ...                 ...               ...   \n",
       "1172629    chadhall 2021-02-06 15:45:00               NaT   \n",
       "1172630       witte 2021-02-06 15:45:00               NaT   \n",
       "1172631         ogg 2021-02-06 15:45:00               NaT   \n",
       "1172632   susbdavis 2021-02-06 15:45:00               NaT   \n",
       "1172633         ogg 2021-02-06 15:45:00               NaT   \n",
       "\n",
       "         total_confidence_score  total_epoch_count  confidence_score_7_day  \\\n",
       "0                          0.12                  1                    0.00   \n",
       "1                          0.03                  1                    0.00   \n",
       "2                          0.33                  3                    0.00   \n",
       "3                          0.96                  6                    0.00   \n",
       "4                          0.12                  2                    0.00   \n",
       "...                         ...                ...                     ...   \n",
       "1172629                    0.30                  8                    0.03   \n",
       "1172630                    0.07                  1                    0.00   \n",
       "1172631                    0.03                  1                    0.00   \n",
       "1172632                    0.28                  2                    0.00   \n",
       "1172633                    0.02                  1                    0.00   \n",
       "\n",
       "         confidence_score_14_day  confidence_score_21_day  \\\n",
       "0                           0.00                     0.00   \n",
       "1                           0.03                     0.03   \n",
       "2                           0.00                     0.00   \n",
       "3                           0.00                     0.00   \n",
       "4                           0.00                     0.00   \n",
       "...                          ...                      ...   \n",
       "1172629                     0.03                     0.03   \n",
       "1172630                     0.00                     0.00   \n",
       "1172631                     0.03                     0.03   \n",
       "1172632                     0.00                     0.00   \n",
       "1172633                     0.00                     0.00   \n",
       "\n",
       "         confidence_score_28_day  epoch_count_7_day  epoch_count_14_day  \\\n",
       "0                           0.00                  0                   0   \n",
       "1                           0.03                  0                   1   \n",
       "2                           0.00                  0                   0   \n",
       "3                           0.00                  0                   0   \n",
       "4                           0.00                  0                   0   \n",
       "...                          ...                ...                 ...   \n",
       "1172629                     0.03                  1                   1   \n",
       "1172630                     0.00                  0                   0   \n",
       "1172631                     0.03                  0                   1   \n",
       "1172632                     0.00                  0                   0   \n",
       "1172633                     0.00                  0                   0   \n",
       "\n",
       "         epoch_count_21_day  epoch_count_28_day  isolation_diff_hours  \n",
       "0                         0                   0                   NaN  \n",
       "1                         1                   1                   NaN  \n",
       "2                         0                   0                   NaN  \n",
       "3                         0                   0                   NaN  \n",
       "4                         0                   0                   NaN  \n",
       "...                     ...                 ...                   ...  \n",
       "1172629                   1                   1                   NaN  \n",
       "1172630                   0                   0                   NaN  \n",
       "1172631                   1                   1                   NaN  \n",
       "1172632                   0                   0                   NaN  \n",
       "1172633                   0                   0                   NaN  \n",
       "\n",
       "[1172634 rows x 19 columns]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## drop 0 weight edges (these appear because of the max 28 day cutoff)\n",
    "#df = df[df['confidence_score_28_day']>0.0]\n",
    "df['isolation_start_1'] = pd.to_datetime(df['isolation_start_1'])\n",
    "df['isolation_start_2'] = pd.to_datetime(df['isolation_start_2'])\n",
    "df['isolation_diff_hours'] = (df['isolation_start_2'] - df['isolation_start_1'])/pd.Timedelta('1 hour')\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6451"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "some_positive_ids = np.random.choice(df[df['in_isolation_2']==1]['id_2'].unique(), 5)\n",
    "some_negative_ids = np.random.choice(df[df['in_isolation_2']==0]['id_2'].unique(), 5)\n",
    "all_ids = df['id_2'].unique()\n",
    "len(all_ids)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17397\n",
      "2200625\n",
      "0.007905481397330305\n"
     ]
    }
   ],
   "source": [
    "#number of total positive cases:\n",
    "pos_times = df[df['in_isolation_1']==1][['id_1','isolation_start_1']].drop_duplicates().reset_index(drop=True)\n",
    "total_pos = 0\n",
    "total_subjects = 0\n",
    "\n",
    "for i, t_i in enumerate(pos_times['isolation_start_1']):\n",
    "    ## count number of positives in next 7 days\n",
    "    for t_j in pos_times['isolation_start_1']:\n",
    "        if t_j > t_i and t_j <= t_i + pd.Timedelta('7 day'):\n",
    "            total_pos += 1\n",
    "    total_subjects += (6461-i+1)\n",
    "\n",
    "# this gives the ppv of choosing a subject at random\n",
    "print(total_pos)\n",
    "print(total_subjects)\n",
    "print(total_pos/total_subjects)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "46859\n",
      "2200625\n",
      "0.021293496165861972\n"
     ]
    }
   ],
   "source": [
    "#number of total positive cases:\n",
    "pos_times = df[df['in_isolation_1']==1][['id_1','isolation_start_1']].drop_duplicates().reset_index(drop=True)\n",
    "total_pos = 0\n",
    "total_subjects = 0\n",
    "\n",
    "for i, t_i in enumerate(pos_times['isolation_start_1']):\n",
    "    ## count number of positives in next 7 days\n",
    "    for t_j in pos_times['isolation_start_1']:\n",
    "        if t_j > t_i and t_j <= t_i + pd.Timedelta('28 day'):\n",
    "            total_pos += 1\n",
    "    total_subjects += (6461-i+1)\n",
    "\n",
    "# this gives the ppv of choosing a subject at random\n",
    "print(total_pos)\n",
    "print(total_subjects)\n",
    "print(total_pos/total_subjects)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import datetime as dt\n",
    "from dateutil import parser\n",
    "\n",
    "def hours_since_epoch(t):\n",
    "    try:\n",
    "        return (t - start_date).days*24 + int((t-start_date).seconds/3600)\n",
    "    except:\n",
    "        return np.NaN \n",
    "\n",
    "start_date = parser.parse('2021-01-28')\n",
    "end_date = parser.parse('2021-05-7')\n",
    "\n",
    "score_vec_length = hours_since_epoch(end_date)\n",
    "score_matrix = np.zeros((len(all_ids), score_vec_length))\n",
    "\n",
    "isolation_start_list = []\n",
    "user_vec = []\n",
    "\n",
    "for i, user in enumerate(all_ids):\n",
    "    score_vec = np.zeros((score_vec_length))\n",
    "    for index, row in df[df['id_2']==user].sort_values(by='isolation_start_1').iterrows():\n",
    "        start_ind = hours_since_epoch(row['isolation_start_1'])\n",
    "        end_ind = min(hours_since_epoch(row['isolation_start_1'] + dt.timedelta(days=7) ), score_vec_length-1)   \n",
    "        score_vec[start_ind:end_ind] = score_vec[start_ind:end_ind] + row['confidence_score_7_day']\n",
    "        isolation_start_2 = row['isolation_start_2']\n",
    "\n",
    "    score_matrix[i,:] = score_vec\n",
    "    isolation_start_list.append(isolation_start_2)\n",
    "    user_vec.append(user)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:2: RuntimeWarning: divide by zero encountered in log\n",
      "  \n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x11df13790>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1152x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x781.939 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(16, 8), facecolor='w', edgecolor='k')\n",
    "plt.matshow(np.log(score_matrix))\n",
    "\n",
    "#print(np.shape(score_matrix))\n",
    "#subjects, hours = np.shape(score_matrix)\n",
    "#print(isolation_start_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190]\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "30\n",
      "40\n",
      "50\n",
      "60\n",
      "70\n",
      "80\n",
      "90\n",
      "100\n",
      "110\n",
      "120\n",
      "130\n",
      "140\n",
      "150\n",
      "160\n",
      "170\n",
      "180\n",
      "190\n"
     ]
    }
   ],
   "source": [
    "gamma_vec = [i for i in range(1,20)] + [10*(i)+20 for i in range(18)]\n",
    "print(gamma_vec)\n",
    "\n",
    "results = []\n",
    "tau_p = 7*24\n",
    "for gamma in gamma_vec:\n",
    "    print(gamma)\n",
    "    predicted_positive = 0\n",
    "    predicted_negative = 0\n",
    "    true_positive = 0\n",
    "    true_negative = 0\n",
    "    for user, row in enumerate(score_matrix):\n",
    "        predicted = False\n",
    "        for hour, score in enumerate(row):\n",
    "            if score >= gamma and predicted == False:\n",
    "                predicted_hour = hour\n",
    "                predicted = True\n",
    "        isolation_start_hour = hours_since_epoch(isolation_start_list[user])\n",
    "        # note if already positive, don't count in study\n",
    "        if np.isnan(isolation_start_hour) or isolation_start_hour >= predicted_hour:\n",
    "            if predicted == True:        \n",
    "                predicted_positive += 1\n",
    "                if ~np.isnan(isolation_start_hour) and isolation_start_hour <= predicted_hour + tau_p:\n",
    "                    true_positive += 1\n",
    "            if predicted == False:\n",
    "                predicted_negative += 1\n",
    "                if np.isnan(isolation_start_hour) or isolation_start_hour > predicted_hour + tau_p:\n",
    "                    true_negative += 1\n",
    "    results.append((predicted_positive, true_positive, predicted_negative,true_negative))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190]\n",
      "1\n",
      "2\n",
      "3\n",
      "4\n",
      "5\n",
      "6\n",
      "7\n",
      "8\n",
      "9\n",
      "10\n",
      "11\n",
      "12\n",
      "13\n",
      "14\n",
      "15\n",
      "16\n",
      "17\n",
      "18\n",
      "19\n",
      "20\n",
      "30\n",
      "40\n",
      "50\n",
      "60\n",
      "70\n",
      "80\n",
      "90\n",
      "100\n",
      "110\n",
      "120\n",
      "130\n",
      "140\n",
      "150\n",
      "160\n",
      "170\n",
      "180\n",
      "190\n"
     ]
    }
   ],
   "source": [
    "gamma_vec = [i for i in range(1,20)] + [10*(i)+20 for i in range(18)]\n",
    "print(gamma_vec)\n",
    "\n",
    "results_28 = []\n",
    "tau_p = 28*24\n",
    "for gamma in gamma_vec:\n",
    "    print(gamma)\n",
    "    predicted_positive = 0\n",
    "    predicted_negative = 0\n",
    "    true_positive = 0\n",
    "    true_negative = 0\n",
    "    for user, row in enumerate(score_matrix):\n",
    "        predicted = False\n",
    "        for hour, score in enumerate(row):\n",
    "            if score >= gamma and predicted == False:\n",
    "                predicted_hour = hour\n",
    "                predicted = True\n",
    "        isolation_start_hour = hours_since_epoch(isolation_start_list[user])\n",
    "        # note if already positive, don't count in study\n",
    "        if np.isnan(isolation_start_hour) or isolation_start_hour >= predicted_hour:\n",
    "            if predicted == True:        \n",
    "                predicted_positive += 1\n",
    "                if ~np.isnan(isolation_start_hour) and isolation_start_hour <= predicted_hour + tau_p:\n",
    "                    true_positive += 1\n",
    "            if predicted == False:\n",
    "                predicted_negative += 1\n",
    "                if np.isnan(isolation_start_hour) or isolation_start_hour > predicted_hour + tau_p:\n",
    "                    true_negative += 1\n",
    "    results_28.append((predicted_positive, true_positive, predicted_negative,true_negative))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApcAAAJ0CAYAAABHvAi9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAASdAAAEnQB3mYfeAAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdeVxTV/o/8E8SwyIZAQUqjiIWxBW1IiitC3YRrbXjWNdWsD8dER1ptVU7HVsVrdOpdlxavy5MrYriYEvdukwVq7aiKDJqLUUFrYALlUVAQyOEJL8/IqkhLIHsyef9evWl99xzc58YqU/OPec5ApVKpQIRERERkREILR0AEREREdkPJpdEREREZDRMLomIiIjIaJhcEhEREZHRMLkkIiIiIqNhcklERERERsPkkoiIiIiMhsklERERERkNk0siIiIiMhoml0RERERkNEwuiYiIiMhomFwSERERkdFYdXIplUqxdOlSjBw5Em3btoVAIMD27dv1vr68vBwxMTHw9vaGm5sbhg8fjnPnzpkuYCIiIiIHZ9XJZUlJCZYvX45Lly6hb9++zbpWqVRi9OjR2L17N+bOnYtVq1ahqKgIERERyM3NNVHERERERI6tlaUDaIyvry8KCwvRvn17ZGZmIjQ0VO9rU1JScOrUKXz++ecYP348AGDixIkICgrC0qVLsXv3blOFTUREROSwrHrk0tnZGe3bt2/RtSkpKXjssccwbtw4TZu3tzcmTpyIAwcOoKqqylhhEhEREdFDVj1yaYjz58+jf//+EAq18+ewsDAkJCQgJycHwcHB9V5bVFSE4uJirbZ79+5prnF2djZZ3ERERESGqqqqwo0bNzBs2DB4eHiY9d52m1wWFhZi6NChOu2+vr4AgNu3bzeYXG7cuBHx8fEmjY+IiIjI1Pbv348//elPZr2n3SaXMpms3hFGFxcXzfmGzJkzBxMmTNBqy87OxsSJE/Hpp5+iZ8+exg2WTEomk+Gnn35CcHAwXF1dLR0ONRM/P9vGz8928bOzbdnZ2Zg+fTo6depk9nvbbXLp6upa77zKBw8eaM43xMfHBz4+PvWe69mzJwYOHGicIMks7t27h4qKCvTv3x9t2rSxdDjUTPz8bBs/P9vFz84+WGIqn1Uv6DFE7UrzumrbOnToYO6QiIiIiOye3SaX/fr1w7lz56BUKrXaz5w5g9atWyMoKMhCkRERERHZL7tILgsLC3H58mXI5XJN2/jx43Hnzh3s3btX01ZSUoLPP/8cY8aM4YpvIiIiIhOw+jmXGzZsQHl5OW7fvg0A+PLLL3Hz5k0AQFxcHNzd3fH2229jx44duH79Ovz9/QGok8tBgwbh//2//4fs7Gx4eXlh48aNUCgUXAlOREREZCJWn1x++OGHyM/P1xzv3btXMxo5depUuLu713udSCTCN998g4ULF+Kjjz6CTCZDaGgotm/fjm7dupkk1pqaGpSVlUEqlUKlUpnkHtR8crkcbdu2RWFhIUpKSiwdjskJBAJIJBJ4enqiVSur/xEnIiI7Y/X/8uTl5TXZZ/v27di+fbtOu6enJz755BN88sknxg+sDpVKhZs3b0Imk0EkEvEfdSvSqlUreHt7O8xnIpfLUVJSgt9++w1+fn4QCASWDomIiByIY/xrawb379+HTCaDu7s7fH19+Q+6FVEoFLh//z7+8Ic/QCQSWTock1OpVCgsLERFRQXu37/PEiJERGRWdrGgxxrcu3cPgLpGJhNLsiSBQKCp01r795KIiMhcmFwaiVwuR6tWrRzm0StZt9q/i49WUCAiIjIHJpdGolKpIBTyj5Osh1Ao5MIyIiIyO2ZDRsTH4WRN+PeRiIgsgcklERERERkNk0siIiIiMhquPiEiIiLTUciBgtOArAxw9QT8BgEisfW8Hhkdk0uieixbtgzx8fFcEENE1FIKOZC2FshIACqLf2+X+AChM4HB85uXFBr79chk+FicbNqrr74KgUDQ4H+3bt2ydIhERI5HIQeSXwaOrQQq62y7Ky1Wtye/ou5nidcjk+LIJdm0WbNm4dlnn9VqU6lUiI2Nhb+/P/74xz9CoVBYKDoiIgeVthbIPfzwoO4ToIfHuYeAtHXAsIXmfz0yKSaXZNPCw8MRHh6u1ZaWlobffvsNr7zyioWiIiJyYAq5+tE1BNBNBB8lAM4mAIPnNf4429iv5wgUcuDOzxa7PR+LWzm5Qon0a6X4NqsQ6ddKIVcoLRLH5s2bG3387ObmZjUjhLt374ZAIMDLL7+sV/+0tDSEhobCxcUFAQEB2LJli06f/Px8zJkzB926dYOrqyvatWuHCRMmIC8vT9Pn2LFjEAgE2LdvX4MxpaenA1DvRT9v3jz4+/vD2dkZPj4+eO6553Du3LmWvWkiImtRcPrhnMim5qyrAGmRur85X8+eKeTA96uANT3UUwUshCOXVkquUGLT8WtITM9DibRa0+4tcUZUeGfMjgiAWGS+7wahoaHYuXMnACA3NxfLly/HggUL0LdvXwCAh4cHRCJRs15TLpejoqJCr75t27bVawckuVyOzz77DE8++ST8/f2b7P/TTz9hxIgR8Pb2xrJly1BTU4OlS5fiscce0+p39uxZnDp1CpMnT0bHjh2Rl5eHTZs2ISIiAtnZ2WjdujUiIiLQqVMnJCUl4c9//rPW9UlJSQgICNCMssbGxiIlJQVz585Fz549UVpairS0NFy6dAn9+/fX68+EiMgqycqM29/Yr2evauel5h6GepS3ncVCYXJpheQKJWISM3HsSjHq7rFSIq3CmtQcXLhRji1RIWZLMENCQhASEgIA2LFjBwBg5syZCAoKavFrnjx5EsOHD9er7/Xr1/VKFg8dOoTS0lK9H4kvWbIEKpUKJ06cgJ+fHwDgpZdeQnBwsFa/0aNHY/z48VptY8aMQXh4OL744gtERUVBIBBg6tSpWLNmDSoqKuDu7g4AKC4uxuHDh7F48WLNtV9//TVmzpyJf/3rX5q2RYsW6RUzEZFVc/U0Xn+FHMg5ZNr724tG56WaF5NLK7Tp+DUcu6Ius9DAtGUcvVyEzcevIe6ZrmaNDQCysrI0j5AN0bdvX6SmpurVt3379nr12717N8RiMSZOnNhkX4VCgUOHDmHs2LGaxBIAevTogcjISHzzzTeaNldXV83v5XI57t27h8DAQHh4eODcuXOIiooCAERHR+P9999HSkoKZsyYAQDYs2cPampqMHXqVM1reHh44MyZM7h9+zY6dOig13sjIrIJfoMAN++Hq7qbmCMp8Vb3r4/WSJw+mng9e6b3vFTzYHJpZeQKJRLT8/SZtozE9HzEmvnxOKBOLrt3797sx+B1eXp66qz0NoRUKsWBAwcQGRmJdu2afhxQXFwMmUyGrl11E/Ru3bppJZcymQzvv/8+tm3bhlu3bmnVv3z00X737t0RGhqKpKQkTXKZlJSEQYMGITAwUNNv1apVmDZtGjp16oSQkBA8//zziI6OxuOPP96i905Eds6WCoeLxEBYjB5z/lRAaEzD70NrJE4fTbyePdPMS7UOTC6tTGZemdYcy4aoABRLq5CZV4bwAPPOq8jKykJERITBr1NdXY27d+/q1dfb27vJZHb//v0mWyUeFxeHbdu2Yd68eQgPD4e7uzsEAgEmT54MpVJ7kVV0dDRef/113Lx5E1VVVTh9+jQ2bNig1WfixIkYMmQI9u3bh8OHD2P16tX44IMPsHfvXowaNcro8RORjbLVwuGD5wM3M9XlgXSGSx4ed41Ur+yuT0tG4hp7PXtnZfNMmVxamQpZ04mlIf0NJZVKcfPmTXTv3r3e8xs3bsT+/fvh5OSE06dPw9fXF59//nm9/U+dOmXUOZdJSUmQSCR48cUX9XpNb29vuLq6Ijc3V+fclStXtI5TUlIwbdo0rTmSDx48QHl5uc61kydPxhtvvIH//Oc/kMlkEIvFmDRpkk4/X19fzJkzB3PmzEFRURH69++PlStXMrkksgfGGGnUWaDxiNrC4TczgclJ1pdgisTquNLWqcsDSYt+PyfxVo8wNlYyqLkjcf2mAmPWWd+fg7lY2TxTJpdWxt3VyaT9DXXnzh0A6sSsPllZWcjIyMCBAwfw1FNPISYmBkuWLMFnn32m09eYcy6Li4tx5MgRTJkyBa1bt9brNUUiESIjI7F//34UFBRo5l1eunQJhw4d0ulbdyvIjz/+uN7yS15eXhg1ahR27dqFBw8eYOTIkfDy8tKcVygUkEqlmgU/AODj44MOHTqgqqpKr9iJyEoZc6TR1guHi8TquAbPa36i3dyRuKBIx00sgWbMczUPJpdWZoC/J7wkTiiVVjc559JL4owB/ub9tuLl5QWRSIRt27ahVatWeOGFF+Dj46M5//PPP2PJkiUYNmwYAGDKlClYuLD+/+kZc85l7aKZ5j4Sj4+Px7fffoshQ4Zgzpw5qKmpwccff4xevXrh4sWLmn4vvPACdu7cCXd3d/Ts2RPp6ek4cuRIg3M7o6OjNavLV6xYoXXu/v376NixI8aPH4++fftCIpHgyJEjOHv2rNbIKBEZn1yhRGZeGSpk1XB3dcIAf89mzVtv9HpjjjTaU+FwkRjoMqR51xhzxbkj0Hueq3kwubQyYpEQ0eH+WJOa02g/FYDo8M5mX8zj7u6ODRs2YOXKlZgxY4ZWEXFAnVxu27ZNc3znzh2tUTtTSUpKgo+PT7OT1T59+uDQoUN44403sGTJEnTs2BHx8fEoLCzUSi7Xr18PkUiEpKQkPHjwAE899RSOHDmCyMjIel93zJgx8PT0hFKp1HlM37p1a8yZMweHDx/G3r17oVQqERgYiI0bN2L27NnNf/NE1CRDawfrdb0xRxr1fiz8SOHw5iZw1sxYK84dic48V8thcmmFZkcE4MKNchy9XNTQNGg83d0HsRGGlQJqqdjYWMTGxuq0//rrrygtLdV6ZL5v3z6zzCGs3fmmJYYOHYrMzEyd9mXLlml+7+HhgU8//VSnT93kupZQKESrVq0wZswYuLi4aJ1zcnLCqlWrsGrVqhbHTET6M7R2sD7X/1RQgoSSBAiMNdLo6IXDjbXi3JHUnedaYZkd/QBu/2iVxCIhtkSF4M3nguAlcdY65yVxxpvPBZm1gLq+srKyIBKJsGfPHsjlcnzyySc4f/48Zs6caenQzG7//v0oLi5GdHS0pUMhcnjNqR3c0uvv56ZBYMwtCvlYWD0S17X26VDdtP7hsSOvEK9P7TzX+dnA8MVN9zcRjlxaKbFIiLhnuiI2IsCg+UHmlJWVhenTpyM5ORnz589HWFgYUlNT0aZNG0uHZjZnzpzBxYsXsWLFCjzxxBOauadEZBmG1g7W93oPSJsXWFMjjXwsbPiKc0cmEgOP9bLY7ZlcWjmxSGj2OpYt9fPPP2PAgAFISEiwdCgWs2nTJuzatQv9+vXD9u3bLR0OkcMztHZw3etboQYDhDlwhxQVkCBTGYQatEI5JM0LrKmRRj4WVjNkxTlZDJNLMpqsrCytLQ4d0fbt25lUElkRQ2sH1x63Qg1miw4iulUqvAW/78pVpHLHzprn8G/F8yhWucNLcA8CY400GlqI3J60ZMU5WQyTSzKa7OzsBourExFZgqG1g91dndAKNUgQr8HTogtQ1skbvVCBN8Up6Ce8hl01z2C+eG8Td2jGSKMDPxY2tGQUWRaTSzKaR/fYJiKyBobWDh7g74k3W3+Np5UXAADCOutKao+fEZ3H1VZBUAaOgFBT59III40O9ljY0JJRZB34CRERkd2qrR2sxxruemsHi6FAtChVZ8SyLqUKmNrqCIQTdgDD31GPLD5K4q1ub+lWjbWPhXu+qP7VThPLmMRMrEnNQWmdebK1JZ9m7fwf5ArLldgh/XDkkoiI7JpBtYMLTsNNfrfJmtRCAeAmLwVu/c+hRhqNqTklo+Ke6WrW2Kh5OHJJRER2zaDawS0tZu4AI43G9GjJp8bUlozi6KV148glERHZvRbXDrbSYub2tuDF0JJRZF2YXBIRkcNodu1gKytmbq8LXgwtGUXWxfb+BhIREZlLbTFzfZYEmbiYuT0veDG0ZBRZFyaXREREjbGSPa4N3SPdmtWWjNJnzqV3PSWjyLowuSQiImpMbTFzU5QY0pO9L3gxtGQUWRfOuSQiImqKhYuZO8KCF4NKRpFVYXJJRESkLwvtce0IC15qS0ZtPn4Nien5KJZWac55SZwRHd4ZsTa6YMnRMLkkIiKyco6y4KXFJaPIqjC5JCIisnKG7pFua5pdMoqsCr8GEBlg2bJlEAiammJPRGQYLnghW8K/fWTTzp49i7lz56JXr15wc3ODn58fJk6ciJycHJ2+ubm5mDx5Mjp27IjWrVuje/fuWL58OX777TcLRE5EliBXKJF+rRTfZhUi/VqpTa2qnh0RgKe7+wBosCCS9oIXhRy4fgLIPqj+VSE3W6zk2PhYnGzaBx98gJMnT2LChAno06cPfv31V2zYsAH9+/fH6dOn0bt3bwDAzZs3MWTIELi7u2Pu3Llo27Yt0tPTsXTpUvzvf//DgQMHLPxOiMiU7GFnG70XvEABfP8hkJEAVBb//gISHyB0prpuJ/c6JxNicmntFHKLlL2wFW+88QZ2794NJ6ffJ69PmjQJwcHB+Oc//4ldu3YBAPbs2YPy8nKkpaWhV69eAICYmBgolUokJiairKwMnp62PUeJyJE0Z2/t2p1tjl0p1hnxq93Z5sKNcmyJCrGJBLPRBS8KOZD8MpB7GDrjm9Ji4NhK4GamyetykmOz7p8iR6aQA9+vAtb0AHa8AHwWpf51bU91u5kfb2zevBkCgaDB/9zc3KBQKMwaEwA8+eSTWoklAHTt2hW9evXCpUuXNG33798HADz22GNafX19fSEUCnVeoz5paWkIDQ2Fi4sLAgICsGXLlnr75efnY86cOejWrRtcXV3Rrl07TJgwAXl5eZo+x44dg0AgwL59+3Su3717NwQCAdLT0zWxz5s3D/7+/nB2doaPjw+ee+45nDt3rsmYieyNXKHER9/lIvz97zDl36cRu+scpvz7NJ58/yg++i633sfc9rizTe2Cl5G9fREe0O73pDht7cPEEmjw3eYeAtLWmStUckAcubRGVvjNMzQ0FDt37gSgnru4fPlyLFiwAH379gUAeHh4QCQSNes15XI5Kioq9Orbtm1bCIX6fRdSqVS4c+eOZoQSAAYPHoz169djxowZiI+PR7t27XDq1Cls2rQJr732Gtzc3Bp9zZ9++gkjRoyAt7c3li1bhpqaGixdulQnWQXU80BPnTqlmd+Zl5eHTZs2ISIiAtnZ2WjdujUiIiLQqVMnJCUl4c9//rPW9UlJSQgICEB4eDgAIDY2FikpKZg7dy569uyJ0tJSpKWl4dKlS+jfv79efyZE9qAlI5CP7mzT1CrrxPR8266jqJCrH4Xr827PJqgLwnP0kkyAyaU1as43z2ELzRJSSEgIQkJCAAA7duwAAMycORNBQUEtfs2TJ09i+PDhevW9fv06/P399eqblJSEW7duYfny5Zq2Z599FvHx8fjnP/+JgwcPatoXL16M9957r8nXXLJkCVQqFU6cOAE/Pz8AwEsvvYTg4GCdvqNHj8b48eO12saMGYPw8HB88cUXiIqKgkAgwNSpU7FmzRpUVFTA3d0dAFBcXIzDhw9j8eLFmmu//vprzJw5E//61780bYsWLdLrz4LInjRnBDLuma4AHGNnG42C09pzLBukAqRF6v4WKAhP9o/JpbWxgW+eWVlZmkfDhujbty9SU1P16tu+fXu9+l2+fBl//etfER4ejmnTpmmd8/f3x9ChQ/HSSy+hXbt2+Prrr/GPf/wD7du3x9y5cxt8TYVCgUOHDmHs2LGaxBIAevTogcjISHzzzTda/V1dXTW/l8vluHfvHgIDA+Hh4YFz584hKioKABAdHY33338fKSkpmDFjBgD13NCamhpMnTpV8xoeHh44c+YMbt++jQ4dOuj150Bkb1o6AukIO9toyMpM259IT0wurY0NfPPMyspC9+7dm/0YvC5PT088++yzRooK+PXXXzF69Gi4u7sjJSVFK74vvvgCcXFxyMnJQceOHQEA48aNg1KpxFtvvYUpU6agXbv6RyuKi4shk8nQtWtXnXPdunXTSS5lMhnef/99bNu2Dbdu3YJK9fs/hY9OA+jevTtCQ0ORlJSkSS6TkpIwaNAgBAYGavqtWrUK06ZNQ6dOnRASEoLnn38e0dHRePzxx1vwp0Rkm1o6AukoO9sAUC/6NGV/Ij3Z6MQSO2YD3zyzsrI0JX4MUV1djV9//VWv/5paLFRRUYFRo0ahvLwc3377rc4I39atW9GvXz9NYlnrxRdfxG+//Ybz588b/H5qxcXFYeXKlZg4cSI+++wzHD58GKmpqWjXrh2USu3FBtHR0fj+++9x8+ZNXLt2DadPn9YatQSAiRMn4pdffsHHH3+MDh06YPXq1ejVqxf++9//Gi1mImvX0hHI2p1tmtrqQAB1WSKb3tnGbxDg5g3dKph1CdRlifwGmSMqckAcubQ2Vv7NUyqV4ubNm+jevXu95zdu3Ij9+/fDyckJp0+fhq+vLz7//PN6+586dcoocy4fPHiAMWPGICcnB0eOHEHPnj11+hQXF6Nt27Y67XK5etV9TU1Ng/f29vaGq6srcnNzdc5duXJFpy0lJQXTpk3TmiP54MEDlJeX6/SdPHky3njjDfznP/+BTCaDWCzGpEmTdPr5+vpizpw5mDNnDoqKitC/f3+sXLkSo0aNajBuInvS0hHI2p1t1qTqbqzwKLvY2UYkBsJi1Is+G6UCQmO4mIdMhsmltan95llZgiZnFkm8zf7N886dOwDUCVd9srKykJGRgQMHDuCpp55CTEwMlixZgs8++0ynrzHmXCoUCkyaNAnp6ek4cOCAZoV1XQEBATh27BhycnK0FiH95z//gVAoRJ8+fRq8t0gkQmRkJPbv34+CggLNvMtLly7h0KFD9fZ/9FE4AHz88cf1jr56eXlh1KhR2LVrFx48eICRI0fCy8tL6/1JpVLNgh8A8PHxQYcOHVBVVaXzekT2ypC9tWdHBODCjXIcvVykM2ez9lhrZxtbNni+uppI7iHozt1/eNw1Uj1fn8hEmFxaGyv/5unl5QWRSIRt27ahVatWeOGFF+Dj46M5//PPP2PJkiUYNmwYAGDKlClYuLD+Fe3GmHP55ptv4uDBgxgzZgzu3r2rKZpeq/YRc1xcHI4cOYIhQ4Zg7ty5aNeuHb766iv897//xV/+8pcmF8rEx8fj22+/xZAhQzBnzhzU1NTg448/Rq9evXDx4kWtvi+88AJ27twJd3d39OzZE+np6Thy5EiDczqjo6M1q8tXrFihde7+/fvo2LEjxo8fj759+0IikeDIkSM4e/as1sgokb0zZARS751tbHnUspZIrC5Tl7ZOvehTWvT7OYm3+t8NliAiE2NyaY2s+Junu7s7NmzYgJUrV2LGjBlahcEBdXK5bds2zfGdO3e0RuKM7cKFCwCAL7/8El9++aXO+drk8qmnnsKJEyewYsUKbNy4EaWlpejSpQtWrlypV1mfPn364NChQ3jjjTewZMkSdOzYEfHx8SgsLNRJLtevXw+RSISkpCQ8ePAATz31FI4cOYLIyMh6X3vMmDHw9PSEUqnEiy++qHWudevWmDNnDg4fPoy9e/dCqVQiMDAQGzduxOzZs/X6MyKyF4aMQDa5s409EYnVZeoGz+MOb2QRTC6tkZV/84yNjUVsbKxO+6+//orS0lKtR+b79u0z6bzA48eP6903LCxMZ2V3cwwdOhSZmZk67cuWLdM69vDwwKeffqrTr24iXksoFKJVq1YYM2YMXFxctM45OTlh1apVWLVqVYvjJrIXxhiBrN3ZxiGIxKxjSRbB5NJa2eA3z6ysLIhEIuzZswfTpk3Djh07cP78ea2RTNK1f/9+FBcXIzo62tKhEFk9hxqBJLJRTC6tnQ1988zKysL06dORnJyM+fPnIywsDKmpqWjTpo2lQ7NKZ86cwcWLF7FixQo88cQTmnmqRNQ0hxqBJLIxTC7JaH7++WcMGDAACQkJlg7FJmzatAm7du1Cv379sH37dkuHQ2QT5AolRyyJrByTSzKarKwsnQLg1LDt27czqSTSk1yhxKbj15CYnqe1U4+3xBlR4Z0x215WexPZASaXZDTZ2dkNFlcnImopuUKJmMRMHLtSrLP3TIm0CmtSc3DhRjm2RIUwwSSyAvwpJKOpqKjAY489ZukwiMjObDp+DceuFAPQ3Vqi9vjo5SJsPn7NrHERUf2YXBIRkdWSK5RITM/Ta2/wxPR8yBVKM0RFRI1hcklERFYrM68MJU1s+QioRzCLpVXIzCszR1hE1Agml0REZLUqZNVNdzKgPxEZH5NLI1KpmvpuTWQ+/PtI9sDd1cmk/YnI+JhcGolQKIRCoeA/6GQVVCoVFAoFhEL+iJNtG+DvCS+Jk15zLr0lzhjg72mOsIioEfyXx0icnZ2hUChQVFTEBJMsSqVSoaioCAqFAs7OzpYOh8ggYpEQ0eH+es25jA7vzFJERFaAdS6N5LHHHkNVVRXu3r2LiooKiEQiCARNfdcmc1CpVJDL5SgtLbX7z6R2xFKhUMDV1ZWlocguzI4IwIUb5Th6uQgCaJcjqj1+ursPYiMCLBMgEWnhVzwjEQqF8PPzg4eHB5ycnOw+ibElNTU1KC4uRk1NjaVDMTmBQAAnJyd4eHjAz8+Pj8XJLohFQmyJCsGbzwXBS6I9Gu8lccabzwWxgDqRFeHIpREJhUL4+vpaOgyq4969e7h8+TL69u2LNm3aWDocImoBsUiIuGe6IjYigHuLE1k5JpdERGQzxCIhwgPaWToMImoEv+4RERERkdEwuSQiIiIio2FySURERERGwzmXREREtkghBwpOA7IywNUT8BsEiMSWjoqIySUREZFNUciBtLVARgJQWfx7u8QHCJ0JDJ7PJJMsisklERGRrVDIgeSXgdzDQN1NMaXFwLGVwM1MYHISE0yyGM65JCIishVpax8mlgB0NsV8eJx7CEhbZ86oiLQwuSQiIrIFCrn6UXjdEUsdAuBsgro/kdVhl/AAACAASURBVAUwuSQiIrIFBacfzrGsO2JZlwqQFqn7E1kAk0siIiJbICszbX8iI2FySUREZAtcPU3bn8hImFwSERHZAr9BgJs39JpzKfFR9yeyACaXREREtkAkBsJioNecy9AYliIii2FySUREZCsGzwe6Rj48qDuC+fC4ayQweJ45oyLSwiLqRERED8kVSmTmlaFCVg13VycM8PeEWGRF4zAisbpAeto6dbkhadHv5yTe6hHLwfM4akkWxeSSiIgcnlyhxKbj15CYnocSabWm3VvijKjwzpgdEWA9SaZIDAxbqE4iubc4WSEml0RE5NDkCiViEjNx7EqxzoPmEmkV1qTm4MKNcmyJCrGeBBNQJ5Jdhlg6CiIdVvRTQkREZH6bjl/DsSvFABrcUBFHLxdh8/FrpgtCIQeunwCyD6p/5e46ZMM4cklERA5LrlAiMT0PAjS+BlsAIDE9H7HGfjyukKv3C89IeLj7zkMSHyB0pnoBDx91k43hyCURETmszLwylEir9Snug2JpFTLzjLjrjUIOJL8MHFsJVJZon5MWq9uTX+EoJtkcJpdEROSwKmTVTXcyoH+j0tYCuYcfHjTwQD73kHplOJENYXJJREQOy93VyaT9G6SQqx+F67PbztkEjl6STWFySUREDmuAvye8JE76pHjwljhjgL+R9usuOP1wjqUeD+SlRer+RDbCqpPLqqoqvPXWW+jQoQNcXV0xcOBApKam6nXtkSNHMHz4cHh5ecHDwwNhYWHYuXOniSMmIiJbIhYJER3ur9ecy+jwzsZbzCNr5tzN5vYnsiCrTi5fffVVrFmzBq+88grWr18PkUiE559/HmlpaY1ed/DgQYwYMQLV1dVYtmwZVq5cCVdXV0RHR2Pt2rVmip6IiGzB7IgAPN3dB0CDGyri6e4+iI0IMN5NXZs5Atrc/kQWZLWliDIyMpCcnIzVq1djwYIFAIDo6Gj07t0bixYtwqlTpxq8dsOGDfD19cXRo0fh7OwMAJg1axa6d++O7du3Y/78+WZ5D0REZAEKebN2rhGLhNgSFYLNx68hMT0fxdIqzTkviTOiwzsbvwSR3yDAzfvhKvEmiiBJvNX9iWyE1SaXKSkpEIlEiImJ0bS5uLhgxowZ+Pvf/44bN26gU6dO9V577949eHp6ahJLAGjVqhW8vLxMHjcREVmIATUjxSIh4p7pitiIAPPsLS4SA2Ex6nJDjVKp9wtnrUuyIVabXJ4/fx5BQUFo06aNVntYWBgA4MKFCw0mlxEREfjggw/w7rvvYtq0aRAIBNi9ezcyMzPx2WefNXnvoqIiFBcXa7VdvXoVACCTyXDv3r2WvCWykMrKSq1fybbw87NtZvv8lDXAfxcB+acAOAMuf/z9XI0ASN8O3M4FRn0ACBv/p6+XtxiAOpmTVUohM1XMff+ijin/JKBTxv3hceengL4zAAv8u8OfPdsmk5nsb26TBCqVqql5zBbRu3dvPPbYY/juu++02rOzs9GrVy9s3rwZs2bNqvfayspKTJ8+HZ9//jlq317r1q2xe/du/OlPf2ry3suWLUN8fHy95z766CP4+fk1890QERERmU9BQQFee+01ZGVloVevXma9t9WOXMpkMq3H2rVcXFw05xvi7OyMoKAgjB8/HuPGjYNCoUBCQgKmTp2K1NRUDBrU+NyVOXPmYMKECVptV69exdixYxEcHIz+/fu34B2RpVRWViIjIwNhYWFwc3OzdDjUTPz8bJtZPj9lDbBjDCArR5PzF1t7AtEHmxy9NDtlDVD4I/DgHuDSBvDta/EY+bNn286dO2exe1vZT9fvXF1dUVVVpdP+4MEDzfmGzJ07F6dPn8a5c+cgFKrnykycOBG9evXC66+/jjNnzjR6bx8fH/j4+DQYV91H9WQb3Nzc+NnZMH5+ts2kn9/1E0BZln59H9wEyn4GugwxTSyG8Bhu6QjqxZ8929RYnmRqVluKyNfXF4WFhTrttW0dOnSo97rq6mps3boVo0eP1iSWACAWizFq1ChkZmaiutqI23cREZFlsWYkkVWx2uSyX79+yMnJ0Vk8Uzvq2K9fv3qvKy0tRU1NDRQKhc45uVwOpVJZ7zkiIrJRrBlJZFWsNrkcP368Zq5kraqqKmzbtg0DBw7UrBQvKCjA5cuXNX18fHzg4eGBffv2aY1QSqVSfPnll+jevbtFh4qJiMjIamtG6rOJo8SHNSOJTMxq51wOHDgQEyZMwNtvv42ioiIEBgZix44dyMvLw9atWzX9oqOj8f3332tWhYtEIixYsADvvPMOBg0ahOjoaCgUCmzduhU3b97Erl27LPWWiIjIFFgzksiqWG1yCQCJiYl49913sXPnTpSVlaFPnz746quvMHTo0EavW7x4Mbp06YL169cjPj4eVVVV6NOnD1JSUvDSSy+ZKXoiIjKbwfOBm5lA7iE0WDOyayQweJ5l4iNyIFadXLq4uGD16tVYvXp1g32OHz9eb/vLL7+Ml19+2USRERGRVRGJgclJQNo64GwCIC36/ZzEWz1iOXgeRy2JzMCqk0siIiK9icTAsIXqJLIZe4sTkXExuSQiIvsiEltnHUsiB2G1q8WJiIiIyPYwuSQiIiIio2FySURERERGw+SSiIiIiIyGySURERERGQ2TSyIiIiIyGiaXRERERGQ0TC6JiIiIyGiYXBIRERGR0TC5JCIiIiKjYXJJREREREbD5JKIiIiIjKaVpQMgIjIJhRwoOA3IygBXT8BvECASWzoqIiK7x+SSiOyLQg6krQUyEoDK4t/bJT5A6Exg8HwmmUREJsTkkojsh0IOJL8M5B4GINA+Jy0Gjq0EbmYCk5PsK8HkKC0RWREml0RkP9LWPkwsAUBV5+TD49xDQNo6YNhCc0ZmGhylJSIrxAU9RGQfFHJ1klV3xFKHADiboO5vy2pHaY+tBCpLtM/VjtImv2L775OIbA6TSyKyDwWnH47e1R2xrEsFSIvU/W1Zc0ZpiYjMiMklEdkHWZlp+1sTRxulJSKbwuSSiOyDq6dp+1sTRxulJSKbwuSSiOyD3yDAzRt6jeZJfNT9bZUjjdISkc1hcklE9kEkBsJioNdoXmiMba+idqRRWiKyOUwuich+DJ4PdI18eFB3BPPhcddIYPA8c0ZlfI40SktENofJJRHZD5FYXSB9+DuAxFv7nMRb3W4PBdQdaZSWiGwOi6gTkX0RidUF0gfPs+9dawbPV+82lHsI6hHMRxPNh8f2MEpLRDaHySUR2SeRGOgyxNJRmE7tKG3aOnW5IWnR7+ck3uoRy8Hz7CuhJiKbwOSSiMhWOcooLRHZFCaXRES2zt5HaYnIpnBBDxEREREZDZNLIiIiIjIaJpdEREREZDRMLomIiMgqSaVSLF26FCNHjkTbtm0hEAiwffv2evtWVVXhrbfeQocOHeDq6oqBAwciNTXV4L7UfEwuiYiIyCqVlJRg+fLluHTpEvr27dto31dffRVr1qzBK6+8gvXr10MkEuH5559HWlqaQX2p+bhanIiIiKySr68vCgsL0b59e2RmZiI0NLTefhkZGUhOTsbq1auxYMECAEB0dDR69+6NRYsW4dSpUy3qSy3DkUsiIqJGyBVKpF8rxbdZhUi/Vgq5QmnpkMzuL3/5C7y8vLBnzx6dc//9738hEAjw9ddfG/2+zs7OaN++fZP9UlJSIBKJEBMTo2lzcXHBjBkzkJ6ejhs3brSoL7UMRy6JiIjqIVcosen4NSSm56FEWq1p95Y4Iyq8M2ZHBEAscowxmgkTJuCHH35AfHw8Jk2apGlXqVR4++23MXToUIwePVrrGrlcjoqKCr1ev23bthAKW/5nef78eQQFBaFNmzZa7WFhYQCACxcuoFOnTs3uSy3D5JKIiKgOuUKJmMRMHLtSDEGdcyXSKqxJzcGFG+XYEhXiEAlmZGQkZs2ahbfeegtyuRxisXoHqKSkJPz444/1Pko+efIkhg8frtfrX79+Hf7+/i2Or7CwEL6+vjrttW23b99uUV9qGSaXREREdWw6fg3HrhQDAFR1ztUeH71chM3HryHuma5mjc1SgoKCoFAocP36dQQFBaG6uhpLlizB2LFjER4ertO/b9++eq/A1ufRd2NkMhmcnZ112l1cXDTnW9KXWobJJRHZD4Wce2yTweQKJRLT8yCAbmL5KAGAxPR8xDrI4/HAwEAAQE5ODoKCgrBp0yYUFBQ0ONfS09MTzz77rFlic3V1RVVVlU77gwcPNOdb0pdahsklEdk+hRxIWwtkJACVxb+3S3yA0JnA4PlMMklvmXllWnMsG6ICUCytQmZeGcID2pk+MAt7/PHHIRQKkZubi/v372PlypV49dVX0aNHj3r7V1dX4+7du3q9tre3N0QiUYtj8/X1xa1bt3TaCwsLAQAdOnRoUV9qGSaXRGTbFHIg+WUg9zBQd3actBg4thK4mQlMTmKCSXqpkDWdWBrS31Y5Ozvjj3/8I3Jzc7F69Wrcv38fy5Yta7D/qVOnzDbnsl+/fjh27Bju3buntVDnzJkzmvMt6Ustw+SSiGxb2tqHiSXQ4Oy43ENA2jpg2EJzRkY2yt3VyaT9bVlgYCBOnTqFq1evIi4uDh07dmywrznnXI4fPx4ffvghEhISNLUrq6qqsG3bNgwcOFBr9Xdz+lLLMLkkItulkKsfheszO+5sAjB4HkcvqUkD/D3hJXFCqbS6yTmXXhJnDPD3NFdoFhcYGIh///vf8PDwwNtvv91oX2PNudywYQPKy8s1q7i//PJL3Lx5EwAQFxcHd3d3DBw4EBMmTMDbb7+NoqIiBAYGYseOHcjLy8PWrVu1Xq85fallmFwSke0qOK09x7JBKkBapO7fZYjJwyLbJhYJER3ujzWpOY32UwGIDu/sEIt5agUEBAAA/va3v8HT0zxJ9Ycffoj8/HzN8d69e7F3714AwNSpU+Hu7g4ASExMxLvvvoudO3eirKwMffr0wVdffYWhQ4fqvGZz+lLzMbkkItslKzNtf3JYsyMCcOFGOY5eLtIZF689frq7D2IjAiwToIU4OamnADy6u42p5eXl6dXPxcUFq1evxurVq43al5rPcb5uEZH9cW3myElz+5PDEouE2BIVgjefC4KXRLsmopfEGW8+F+QwBdQflZWVhY4dO5pt1JJsE0cuich2+Q0C3LyByhI0OedS4q3uT6QnsUiIuGe6IjYiAJl5ZaiQVcPd1QkD/D0dLqms9dNPPyE4ONjSYZCVc8yfDiKyDyIxEBaDxhNLqM+HxnAxD7WIWCREeEA7jOzti/CAdg6bWKpUKmRnZ6N3796WDoWsHEcuici2DZ6vrmOZewi6q8YfHneNVK8UJ6IWEwgEkEqllg6DbIBjfv0iIvshEqsLpA9/R/3o+1ESb3U7C6gTEZkNRy6JyPaJxOoC6YPncW9xaja5Qsk5lURGxOSSiOyHSMw6lqQ3uUKJTcevITE9T2svcW+JM6LCO2N2RACTTKIWYHJJREQOR65QIiYxE8euFNfdkR4l0iqsSc3BhRvlDlluiMhQ/IkhIiKHs+n4NRy7ot7dqYEd6XH0chE2H79m1riI7AGTSyIicihyhRKJ6Xk6I5Z1CQAkpudDrlCaISoi+8HkkoiIHEpmXhlKpNX6VEdFsbQKmXncNpSoOZhcEhGRQ6mQVTfdyYD+RI6OySURETkUd1cnk/YncnRMLomIyKEM8PeEl8RJrzmX3hJnDPD3NEdYRHaDySURETkUsUiI6HB/veZcRod3ZikiomZinUsiIjIba9kNZ3ZEAC7cKMfRy0UN7UiPp7v7IDYiwOyxEdk6JpdERGRyNUoVPvou12p2wxGLhNgSFYLNx68hMT0fxdIqzTkviTOiwzsjljv0ELUIk0siIjK5ZQezcDC73Kp2wxGLhIh7pitiIwKsYjSVyF4wuSQiIpPLuF4GQNDkbjhxz3Q1c2TqJDM8oJ3Z70tkrwz+anbv3j3885//RGRkJJ544glkZGQAAO7evYs1a9bg6tWrBgdJRES2qUapTh+5Gw6R4zBo5PLmzZsYNmwYbty4ga5du+Ly5cuQSqUAgLZt22LLli3Iz8/H+vXrjRIsERHZlp9vVQDQ3b+7rkd3w+EoIpFtMyi5XLhwIe7fv48LFy7Ax8cHPj4+WufHjh2Lr776yqAAiYjIdt2vkjerP3fDIbJ9Bj0WP3z4MF577TX07NkTAoHuQ4/HH38cN27cMOQWRERkw/7gLG5Wf+6GQ2T7DEouZTIZvL29Gzx///59Q16eiIhsXK8/ugPQb84ld8Mhsg8GJZc9e/bEDz/80OD5/fv344knnjDkFkREZMNaCdVpJXfDIXIcBv0Uz5s3D8nJyfjggw9QUaGetK1UKnH16lVERUUhPT0d8+fPN0qgRERkuwZ2aQtAdwSz9pi74RDZD4MW9EydOhX5+fl45513sHjxYgDAyJEjoVKpIBQK8Y9//ANjx441SqBERGS7lr7YC4F/LOJuOEQOwOAi6osXL0ZUVBS++OILXL16FUqlEgEBARg3bhwef/xxY8RIREQ2rpVQwN1wiByEQcllQUEBvL294efnV+/jb5lMhuLiYvj5+RlyGyIishPcDYfI/hn0dbFLly7Yt29fg+cPHjyILl26GHILIrJVCjlw/QSQfVD9q6J59Q6JiMg2GTRyqVI1vv5PLpdDKOTjDiKHopADaWuBjASgsvj3dokPEDoTGDwfEDWv9iEREdmOZieX9+7dQ3l5uea4tLQUBQUFOv3Ky8uRnJwMX19fwyIkItuhkAPJLwO5h6GzLlhaDBxbCdzMBCYnMcEkIrJTzU4u165di+XLlwMABAIB5s2bh3nz5tXbV6VS4b333jMsQiKyHWlrHyaWgG5lw4fHuYeAtHXAsIXmjIyIiMyk2cnliBEjIJFIoFKpsGjRIkyZMgX9+/fX6iMQCODm5oaQkBAMGDDAaMESkRVTyNWPwiFA4yWzBcDZBGDwPI5eEhHZoWYnl+Hh4QgPDwcAVFZW4qWXXkLv3r2NHhgR2ZiC09pzLBukAqRF6v5dhpg8LCIiMi+DFvQsXbrUWHEQka2TlZm2PxER2QSDi6gDwMmTJ3Hu3DlUVFRAqVRqnRMIBHj33XeNcRsismaunqbtT0RENsGg5PLu3bsYPXo0MjIyoFKpIBAINOWJan/P5JLIQfgNAty8gcoSNDnnUuKt7k9ERHbHoCKUCxcuxMWLF7F792788ssvUKlUOHToEHJychAbG4t+/frh9u3bxoqViKyZSAyExaDxxBLq86ExXMxDRGSnDEouv/nmG8yaNQuTJk3CH/7wB/ULCoUIDAzE//3f/8Hf37/BMkVEZIcGzwe6Rj48qFPnsva4a6R6pTgREdklg5LL8vJy9OrVCwAgkUgAAFKpVHN+xIgROHTokCG3ICJbIhKrC6QPf0f96PtREm91OwuoExHZNYPmXHbo0AG//vorAMDZ2Rk+Pj748ccf8ac//QkAcOvWLQgEdUcviMiuicTqAumD56nLDcnK1It3/AYxqSQicgAGJZdDhw5FamoqFi9eDACYNGkSVq1aBZFIBKVSiXXr1iEyMrKJVyEiuyQSs44lEZEDMii5fOONN5Camoqqqio4Oztj2bJl+PnnnzWrw4cOHYqPP/7YKIESERERkfUzKLkMDg5GcHCw5tjT0xNHjhxBeXk5RCKRZpEPERERETmGFi/o+e233xASEoLNmzfrnPPw8GBiSUREROSAWpxctm7dGtevX+eCHSIiIiLSMKgU0ciRI01aaqiqqgpvvfUWOnToAFdXVwwcOBCpqal6X79nzx6Eh4fDzc0NHh4eePLJJ3H06FGTxUtERETk6AxKLt99913k5OQgKioKaWlpuHXrFu7evavzX0u9+uqrWLNmDV555RWsX78eIpEIzz//PNLS0pq8dtmyZZgyZQo6deqENWvW4L333kOfPn1w69atFsdDRERERI0zaEFPbQH17Oxs7N69u8F+CoWi2a+dkZGB5ORkrF69GgsWLAAAREdHo3fv3li0aBFOnTrV4LWnT5/G8uXL8a9//Qvz589v9r2JiIiIqGUMSi6XLFlisjmXKSkpEIlEiImJ0bS5uLhgxowZ+Pvf/44bN26gU6dO9V67bt06tG/fHq+//jpUKhUqKys1OwgRERERkekYlFwuW7bMSGHoOn/+PIKCgtCmTRut9rCwMADAhQsXGkwuv/vuOzz55JP46KOP8N5776G0tBTt27fH4sWLMXfuXJPFTEQtI1cokZlXhgpZNdxdnTDA3xNikUGzdoiIyEIMSi5NqbCwEL6+vjrttW23b9+u97qysjKUlJTg5MmTOHr0KJYuXQo/Pz9s27YNcXFxEIvFmDVrVqP3LioqQnFxsVbb1atXAQAymQz37t1ryVsiC6msrNT6laxHjVKFPRkFOPjjbZT9Jte0e7Z2wot9fTEpzA9Vst8A8POzVfz5s1387GybTCaz2L2tNrmUyWRwdnbWaXdxcdGcr49UKgUAlJaWIjk5GZMmTQIAjB8/HsHBwXjvvfeaTC43btyI+Pj4es/99NNPqKio0Pt9kPXIyMiwdAhUjw4AYoPqtsoA2S848f0vmhZ+fraNn5/t4mdnmwoKCix2b6tNLl1dXVFVVaXT/uDBA835hq4DALFYjPHjx2vahUIhJk2ahKVLl6KgoAB+fn4N3nvOnDmYMGGCVtvVq1cxduxYBAcHo3///s1+P2Q5lZWVyMjIQFhYGNzc3CwdDj2UdDofO9Lzm+z3l4G+8K66yc/PRvHnz3bxs7Nt586ds9i9rTa59PX1rbdsUGFhIQCgQ4cO9V7Xtm1buLi4wMPDAyKRSOucj48PAPWj88aSSx8fH03fulxdXXXmgZJtcHNz42dnJeQKJbZm/IpSmQCqRvoJAHzxUylig/j52Tp+fraLn51tamgQzhysdsZ8v379kJOTozO/8cyZM5rz9REKhejXrx+Ki4tRXV2tda52nqa3t7cJIiYifWXmlaFEWt1oYgkAKgBlv1U30YuIiKyJ1SaX48ePh0KhQEJCgqatqqoK27Ztw8CBAzUrxQsKCnD58mWtaydNmgSFQoEdO3Zo2h48eICkpCT07NmzwVFPIjKPChkTRiIie2WUx+LZ2dn45ZdfUFZWBpVKdywiOjq62a85cOBATJgwAW+//TaKiooQGBiIHTt2IC8vD1u3btV67e+//17rvrNmzcInn3yCv/71r8jJyYGfnx927tyJ/Px8fPnlly17k0RkNO6uTpYOwaRYWomIHJlByeW1a9cwdepUZGRk1JtUAoBAIGhRcgkAiYmJePfdd7Fz506UlZWhT58++OqrrzB06NBGr3N1dcXRo0exaNEifPrpp6isrES/fv3w9ddfIzIyskWxEJHxDPD3hJfECaVNPBoXQF2WCLBcSY3mkCuU2HT8GhLT81Ai/X101lvijKjwzpgdEcAkk4jsnkHJ5axZs/DTTz9h3bp1GDJkCDw9PY0VFwB12aHVq1dj9erVDfY5fvx4ve0+Pj7Yvn27UeMhIuMQi4SIDvfHmtScRvupAPypry8g+6XRftZArlAiJjETx64Uo+6+ZSXSKqxJzcGFG+XYEhXCBJOI7JpByeXJkyfx97//HXFxccaKh4gcxOyIAFy4UY6jl4sgALRGMGuPn+7ug4lhflr1Lq3VpuPXcOyKevOFuqOxtcdHLxdh8/FriHumq1ljIyIyJ4O+Pnt5ecHd3d1YsRCRAxGLhNgSFYI3nwuCl0R7wwQviTPefC4IW6JC0EpYdxzQ+sgVSiSm5+mMWNYlAJCYng+5QmmGqIiILMOgkcvY2Fjs2rULf/3rX3VqShIRNUUsEiLuma6IjQhocAGMLcy2rC2t1BQVgGJpFTLzyhAe0M70gRERWYBByWVQUBAUCgX69u2L6dOno1OnTvUmmePGjTPkNkRk58QioU0nW80trcRSTERkzwxKLmv37QaABQsW1NtHIBBAoVAYchsiIqvW3NJK9l6KiYgcm0HJ5bFjx4wVBxGRzWpOaSUviTMG+Bu3sgYRkTUxKLkcNmyYseIgIrJZzSmtFB3emaWIiMiuGWWHHkC9S09+fj4AoHPnzujZs6exXpqIyOrpW1opNiLAMgESEZmJwV+fDxw4gICAAAQHB+OFF17ACy+8gODgYAQGBuLgwYPGiJGIyOrpW1qJo5ZEZO8MGrn85ptv8NJLL6Fz5874xz/+gR49egAALl26hISEBIwbNw5fffUVRo4caZRgiYismT6llYiI7J1ByeWKFSvQp08fnDhxAm5ubpr2F198EXPnzsXgwYMRHx/P5JKIHIqtl1YiIjKEQV+lL168iGnTpmkllrXc3Nzw6quv4uLFi4bcgoiIiIhsiEHJpYuLC+7evdvg+bt378LFxcWQWxARERGRDTEouXz66aexfv16pKen65w7c+YMPvroIzz77LOG3IKIiIiIbIhBcy5XrVqF8PBwDB48GGFhYejWrRsA4MqVK8jIyICPjw8++OADowRKRERERNbPoJHLLl264OLFi3jttddQVlaGPXv2YM+ePSgrK8Prr7+OH3/8Ef7+/kYKlYiIiIisncFF1H18fLB27VqsXbvWGPEQERERkQ1j4TUiIiIiMppmjVxOnz4dAoEACQkJEIlEmD59epPXCAQCbN26tcUBEhEREZHtaFZyefToUQiFQiiVSohEIhw9ehQCgaDRa5o6T0T2Sa5QcpcaIiIH1KzkMi8vr9FjIiK5QolNx68hMT0PJdJqTbu3xBlR4Z0xOyKASSYRkR0z6P/wBQUFkMlkDZ6XyWQoKCgw5BZEZEPkCiViEjOxJjUHpY8klgBQIq3CmtQczNr5P8gVSgtFSEREpmZwKaJ9+/Y1eP7gwYPo0qWLIbcgIhuy6fg1HLtSDABQ1TlXe3z0chE2H79m1riIiMh8DEouVaq6/3xok8vlEAr5+IvIEcgVZg7BXwAAIABJREFUSiSm56GpWdYCAInp+Ry9JCKyU82uc3nv3j2Ul5drjktLS+t99F1eXo7k5GT4+voaFiER2YTMvDKtOZYNUQEollYhM68M4QHtTB8YERGZVbOTy7Vr12L58uUA1CvB582bh3nz5tXbV6VS4b333jMsQiKyCRWyphNLQ/oTEZFtaHZyOWLECEgkEqhUKixatAhTpkxB//79tfoIBAK4ubkhJCQEAwYMMFqwRGS93F2dTNqfiIhsQ7OTy/DwcISHhwMAKisrMW7cOAQHBxs9MCKyLQP8PeElcUKptFpnMc+jBAC8JM4Y4O9prtCIiMiMDFpts3TpUiaWRAQAEIuEiA73bzSxBNRzLqPDO7PWJRGRnTLo/+7vvPMO+vXr1+D5J554AvHx8YbcgogaopAD108A2QfVvyrklo4IsyMC8HR3HwDQWTVee/x0dx/ERgSYNS4iIjIfg5LLlJQUjBo1qsHzzz//PPbs2WPILYioLoUc+H4VsKYHsOMF4LMo9a9re6rbLZhkikVCbIkKwZvPBcFL4qx1zkvijDefC8KWqBCOWhIR2bFmz7l8VEFBAQICGh6B6NKlC/Lz8w25BRE9SiEHkl8Gcg9DZ2xQWgwcWwnczAQmJwEisUVCFIuEiHumK2IjAri3OBGRAzIouZRIJI0mj9evX4eLi4shtyCiR6WtfZhYAg3ugZN7CEhbBwxbaM7IdIhFQtaxJCJyQAYNI0RERGDLli24deuWzrkbN24gISEBw4cPN+QWRFRLIQcyEqA7m7EuAXA2wSrmYBIRkeMxaORyxYoVCAsLQ69evTBjxgz06tULAJCVlYVPP/0UKpUKK1asMEqgRA6v4DRQWaxHRxUgLVL37zLE5GERERE9yqDkslu3bjhx4gTi4uKwdu1arXNDhw7FRx99hB49ehgUIBE9JCszbX8iIiIjMCi5BIA+ffrg+++/R0lJCX755RcAwOOPPw4vLy+DgyOiR7g2s+h4c/sTEREZgcHJZS0vLy8mlESm5DcIcPMGKkugu5jnUQJA4q3uT0REZGYG1wUpKChAbGwsunXrhrZt2+KHH34AAJSUlOC1117D+fPnDQ6SiKAuLRQWg8YTS6jPh8ZYrBQRERE5NoNGLrOzszFkyBAolUoMHDgQV69eRU1NDQD1SGZaWhoqKyuxdetWowRL5PAGz1fXscw9BPWq8UcTzYfHXSOBwfMsEx8RETk8g0YuFy1aBA8PD+Tk5GDXrl1QqbRHVEaPHo0TJ04YFCARPUIkVhdIH/6O+tH3oyTe6nYLFlAnIiIyaOTyhx9+wJIlS+Dt7Y3S0lKd835+fvXWwCSiFlDI1eWFZGXq+ZThfwVu/U997OqpbmNSSUREFmZQcqlUKtG6desGzxcXF8PZ2bnB80SkB4VcvTNPRoJ2nUuJDxA6U/2onEklERFZCYMei/fv3x9ff/11vedqamqQnJyMQYO4YpWoxWr3Ej+28uEq8UfU7iWe/Ap34yEiIqthUHL59ttv49tvv8Xs2bORlZUFALhz5w6OHDmCESNG4NKlS/jb3/5mlECJHFJz9hInIiKyAgYll6NGjcL27duxZ88ePP300wCAqVOnYsSIETh37hwSExMxdOhQowRK5HC4lzgREdkgg4uoR0VFYdy4cUhNTUVubi6USiUCAgIQGRmJP/zhD8aIkcgxcS9xIiKyQQavFu/Rowe8vb0xduxYnfMlJSXIzs7m6CVRS3AvcSIiskEGPRYfPnw4UlNTGzz/3XffYfjw4YbcgshxcS9xIiKyQQYll3WLptdVVVUFkUhkyC2IHFftXuJNEqjLEnEvcSIisgLNfixeUFCAvLw8zfHly5c1+4k/qry8HFu2bEHnzp0NCpDIIdXWtqyu1KMz9xInIiLr0ezkctu2bYiPj4dAIIBAIMDKlSux8v+zd+dhTV35/8DfSQwQScWFxLoCIkitu4CiWFFrXbqordvUSp2x4tLq6Netduyo3/7oaHG0/dpWxcda6dixjuM4nY6t2gqOVBSZqqO1KiKICx0WAWURQnJ/f1xICSGQkBCyvF/P46M599x7z+VMhk/PPedzYmON6gmCAJlMhp07d9qkoURuoya3pT4FkSncS5yIiByPxcHl9OnT0adPHwiCgOnTp2PJkiUYMcJwhapEIoG3tzcGDBiAjh072qyxRG7BILelaZVSL8ie+h/IRnCHHiIichwWB5dPPPEEnnjiCQDiKOZTTz2FgIAAmzeMyC0Z5LY0PadZJwBFWjl+lzkCH4+QgaElERE5CqsW9Lz66qv6wDInJwcXL15Eaak5c8SIqF763JYNL5aTSgC15AEepidjR1KGfdpGRERkBquCSwD4+9//jpCQEHTt2hWDBg3C2bNnAYg5LgcOHIjDhw9b3Ugit2Fhrsq2KEFCyi1otLpmahAREZFlrAou//GPf+DFF1+Er68v1q1bZ5CayNfXF126dMGePXusbiSR27AwV2URlMgrqUBaFhOoExGRY7AquPzf//1fPPXUU0hOTsbrr79udDwiIgLnz5+35hZE7qU6t6XQyH7iOgHIFXyQpgsGABSXV9qjdURERI2yKri8fPkypk+fbvJ4x44dkZuba80tiNyLTA6Ex0BixpzLhKpnUFW9Js9H4WGP1hERETXKqr3FW7du3eACnps3b6JDhw7W3ILItWk14iKe8kLxlXj3oUDkMujunIM0/Rh0ghhI1qj5/J12IHZon4cEgK/SE6H+3PqRiIgcg1XB5ahRo7B3714sXWqcwPnnn3/Grl278Nxzz1lzCyLXVLMDT2p89erwako1EDYP0ml7kbJvAwKz/gw1ivWH8+GDBM0z2KF9Xj9qGR3hB7nM6rV5RERENmFVcBkbG4uhQ4ciLCwM06ZNg0QiwdGjR3HixAns3LkTgiBg3bp1tmorkWsw2IGnztzKkjwgMRa4k4bQWZ9h0b7JeJiejLYoQRGUSNMFowqt9GeNDlFjQVSgvZ+AiIjIJKuGO3r16oXk5GR06NABb7/9NgRBQFxcHN5991307dsXp06dgr+/v42aSuQiDHbgqTu3svpz+lHIv9+Kj6OHYPiYyfh36xE4o+utH630VXpi+dhg7Jw9mKOWRETkUKwauQSAJ598Et9++y0KCwtx48YN6HQ69OjRAyqVyhbtI3ItZu7AAwD41ybIIWBx1AosiApEWlYhissr4aPwQKh/OwaVRETkkKwOLmu0a9cOYWFhtrockWvS78BjBkEHnNwI3DsP+cx9iAjk4jgiInJ8FgWXCQkJTbpJdHR0k84jcjkW7sADAEg/CiS/D4xcafv2EBER2ZhFweWcOXOMyiQScWlB7d15apcDDC6JAIivxK8fbcKJEuBcPBC5VMyDSURE5MAsCi4zMzMNPhcVFeHVV1+Fj48PFi9ejF69egEArl69im3btuHhw4fYu3ev7VpL5KwMVohbSgBKcsVX6gEjbN40IiIiW7IouPTz8zP4vH79eqhUKhw7dsxgpLJv37546aWX8Mwzz2Dr1q3cX5zIYIV4EzXllToREZGdWbXc9PDhw5gyZYpBYKm/sFSKF198EX//+9+tuQWR8zNYIW4FBXfhISIix2fVanFBEHD16lWTx69cuWI0F5PI7ViyQrxeEkCpEreGJCIicnBWjVxOnjwZ27dvx5YtW1BWVqYvLysrwx//+Efs3LkTkyZNsrqRRE7N6tfZAhAWw8U8RETkFKwaufzggw+QmZmJFStWYM2aNejUqRMAICcnBxqNBsOHD8f7779vk4YSOa0mv86uTrQeNE5cKU5EROQErAoufXx8cPLkSfz973/H119/jVu3bgEAxo8fj4kTJ+L555+vdz4mkVvpPhTwVgGl+Wh0V57alCpxxJIpiIiIyInYZIeeSZMm8fU3kSkyORAeAyTGNl53wCtA8DhxtLP7UAaVRETkdGy2/SMRNSByGXAnTdxtx2hf8Vqvv59/nwElERE5NasW9BCRCVoNkHkKuPKl+DcAzNwHjForvu6uTakSy2fuY2BJREROjyOXRLak1YgJ01PjDdMPKdVA2DxxBDNyqZieqLyQr7+JiMjlMLgkshWDLR7rLGQryRPnXN5JE0couY0jERG5KL4WJ7IVgy0e664Kr/6cfhRIZnouIiJyXQwuiWzB7C0eJcC5eLE+ERGRC7LotfhvfvMbi28gkUiwe/dui88j96XR6pCWVYji8kr4KDwQ6t8OcpmD/3eQ2Vs8CkBJrlifr8aJiMgFWRRcnjhxwigpellZGfLyxF+q7dqJO5EUForb3alUKnh7e9uineQGNFodtidlICElC/kllfpyldITsyP88NqIAFy8XeyYQaelWzxavSUkERGRY7IouMzKyjL4fOXKFTzzzDN46623sHTpUvj6+gIA8vPzsXXrViQkJOCf//ynzRpLrkuj1SEmIQ2J1/KMXiznlVRgy/Hr+PBEOiq1v8xlrAk6F0YF2iTItGrE1NItHpu8JSQREZFjs2q1+OLFizFhwgT8v//3/wzKfX19ERsbi9zcXCxevBjffvutVY0k17c9KQOJ18QRcFMbJNYOLAEgvzrovHC7CDtnD25ygNnYiKlZwavZWzxKxLyW3Yc2qa1ERESOzqrhnjNnzmDQoEEmjw8cOBBnzpyx5hbkBjRaHRJSshpdClNXTQh34moudiRlmH2vlIwCfHM5BykZBSirrEJMQhq2HL+OglqBJfBL8Dr/s39Do9U1fOGaLR4b3TtcEPcLZ15LIiJyUVaNXLZv3x5ff/01Fi5cWO/xI0eOoG3bttbcgtxAWlahwYihpSQAElJuYUEjI4z7ztzC7tSfDe7V2kOGskotAJPJg/TB6+IxQQ03xNwtHiOXmvdgRERETsiqkcv58+fjq6++wqRJk/Dtt98iKysLWVlZOH78OF544QV8/fXXWLBgga3aSi6quLzpgSUghnB5JRVIy6p/kUyVTgzy9qbcMhqdrAksG1ITvJo1esktHomIyM1ZNXK5du1aVFRUIC4uDl999ZXhhVu1wptvvom1a9da1UByfT4KD5tcx1SQ+kVqNjpX/7uxl9b1qR28RgR2aLiyTA6MXMktHomIyG1Zvf3jO++8g9/+9rc4fvw4srOzAQB+fn54+umn9avHiRoS6t8OvkoPFJRUNin4q1FfkKrR6vDlxXtYEGzFhatZNMIqkzOPJRERuSWb7C3u6+uLX/3qV7a4FLkhuUyK6Ah/bDl+vUnnSwD4Kj0R6m+c3ufszQIUltlmNxxbjbASERG5MquTA2q1Wuzfvx/z58/HlClTcOnSJQBAcXExDh06hP/+979WN5KcX91V2nXnLy6MCsToEDWAxjdQrEsAEB3hZ7CYR6PV4f++S8fCfT9Y2XKxPSoTwSsREREZsmrksqioCOPHj0dqaiqUSiVKS0uxePFiAIBSqcSSJUsQHR2Nd9991yaNJedjbg5JuUyKnbMHY0dSBhJSbiGvpEJf10MmRaVWZ2r9NUaHqLEgKtDgnjUJ2QHAW2HdM9QXvBIREVH9rAou33zzTfz44484evQoBg4cCLVarT8mk8kwdepUHDlyhMGlm2po1536EqDLZVIsHhOEBVGBBjvl9O/mg92nMo2CTl+lJ6Ij/IxSENVOyG4NU8GrAa2GC3eIiIhqsSq4PHz4MBYvXoyxY8eioKDA6HhwcDA+/fRTa25BTqyhXXcayiEpl0mNVmXXF3TWtz1j7YTsli4Oqp3zEjAdvAIQg8rkrUBqPFBaK5BVqoGweWLOSwaZRETkhqx6z1dcXIyAgACTxzUaDaqqqpp8/YqKCqxevRqdO3eGQqHAkCFDcPz4cYuvM3bsWEgkErzxxhtNbgtZxtxdd8zOIYlfgs7xfTohIrBDva+paxKyWxpYjg5RI23t0/jzvKHY8cog/HneUJxeMxqLxwTVH1jufxlIjK3e7rGWkjyxfP8ssR4REZGbsSq4DAwMxA8/mF4wcezYMfTu3bvJ158zZw62bNmCWbNm4YMPPoBMJsPEiRORnJxs9jUOHTqElJSUJreBmsbcIK+xBOiWsjQhexuvVlg+Nhg7Zw9Ga49WjQavAMQRy/Rj1R9MjMmmHwWS37eoLURERK7AquDytddewyeffIIvvvgCgiD+UpVIJKioqMDvfvc7fPPNN5g/f36Trp2amor9+/fjD3/4A+Li4hATE4MTJ07Az88Pq1atMusajx49wvLly7F69eomtYGaztIgz5pdemqvRL9bWG7RuR/NGlT/6KQpWo34KtycMdlz8Ry9JCIit2PVnMvf/va3+PHHH/GrX/1Kv4f4yy+/jIKCAlRVVWH+/PmYO3duk6598OBByGQyxMTE6Mu8vLwwd+5cvPXWW7h9+za6devW4DXee+896HQ6rFixAr///e+b1A5qGktzQjYlh6SplegSCSA0MmRakxtzaI9GdtypK/uM4RxLkwSgJFesz2TqRETkRqwKLiUSCXbt2oVXX30VBw8eRHp6OnQ6HQIDAzF9+nQ89dRTTb72+fPnERwcjDZt2hiUh4eHAwAuXLjQYHCZnZ2NjRs34pNPPoFCYVkumtzcXOTlGQYQN27cAACUl5fjwYMHFl3PHfXq0ApPdGiFojJNg6/GJQDatvZArw6tLPq5VukErP/yMlIzCyEH8HgDXezrJRj8XWNOeEeUl5bAorHOovuAVxfL6vN/L1YpLS01+JucC/vPebHvnFt5uWVv8mzJJjv0REZGIjIy0haX0svJyUGnTp2MymvK7t271+D5y5cvx8CBAzFz5kyL7/3xxx9jw4YN9R67dOkSiouLLb6mOzJ/y8VynDqZZPH1x/gAYwaYX39eSJ1FQ+U3kZh40+L74ok/mF83G0B2ouX3ICOpqakt3QSyAvvPebHvnFPNltwtwSbBZW1lZWXYv38/KioqMHHiRPj5+TXpOuXl5fD09DQq9/Ly0h83JTExEX/9619x9uzZJt170aJFmDZtmkHZjRs3MHnyZPTt2xeDBg1q0nXdTZVOwIYvf8TZzPsmE6APCWiPdS88iVZS8/flqdIJmLXrTKOjooD4iryDp4B5ITrsuiqFVuqJSf07YXp4d4vuqaerAvY+D5QXoeFkRxKgdTsg+ktAavOvmVspLS1FamoqwsPD4e3t3dLNIQux/5wX+865NbTgurlZ9Vtv7ty5OHv2LC5fvgwAqKysxNChQ/WffXx8cOLECQwcONDiaysUClRUVBiVP3r0SH+8PlVVVViyZAlmz56NsLAwi+8LAGq12iAhfN121X1V7+40Wp3J/JObZw2td9cdVUM5JBuRklGAnwqqYO5GkfNH9AAepGP1c/0xNKSr9TvtDJgkphtqTMQcoG176+5Fet7e3vzuOTH2n/Ni3zknS6cE2pJVwWViYiJeeeUV/efPP/8cly9fxr59+9C/f3+89NJL2LBhAw4fPmzxtTt16oS7d+8alefk5AAAOnfuXO95CQkJuHbtGnbu3ImsrCyDYw8fPkRWVhbUajVat25tcZvIkLlbO5qbAN1clq4sV/t4QvMA6N+trW22cIxcBtxJE9MNmRqTDRoHRC61/l5EREROxqrftD///DP8/f31nw8fPozQ0FD86le/Qu/evTFv3rwmv5oeMGAArl+/brTIo+Z6AwbUP9kuOzsbGo0Gw4cPR0BAgP4PIAaeAQEBOHbsWL3nkvlqtnbccvw6CkoMg72arR3nf/ZvfXJ0cxKgm8vSleWPedp4pxyZHJi5Dxi1FlCqDI8pVWL5zH3coYeIiNySVSOX3t7eKCoqAiC+jk5KSsLixYv1xx977LEmL36ZOnUqNm/ejPj4eKxYsQKAuGPPnj17MGTIEP1K8ezsbJSVlSEkJAQAMHPmzHoDzylTpmDixImYN28ehgwZ0qQ20S+aurWjLYT6t4Ov0gMFjSRpr0k39GQXH5y6YdMmiIHjyJXi6CT3FiciItKzKrgcNGgQdu3ahVGjRuHLL7/Ew4cP8fzzz+uPZ2RkoGPHjk269pAhQzBt2jSsWbMGubm56NmzJ/bu3YusrCzs3r1bXy86OhonT57UJ3EPCQnRB5p1BQQEYPLkyU1qD/3C3P27a7Z2bMq8yobIZVJER/hjy/HrDdYTAERH+DVt4U5jtBrDoLLXBAaVREREsDK4jI2Nxbhx4xAaGgpBEDB16lR9HkoA+Nvf/obhw4c3+foJCQl4++238dlnn6GwsBD9+vXDV199ZVX+TLJezdaOjam9tWNEoIXJyhuxMCoQF24X4cTVXJMr0UeHqLEgKhDlpSW2u7FWI27/mBpvmExdqQbC5onzMRlkEhGRG7MquAwNDcXVq1dx+vRptG3bFiNHjtQfKyoqwqJFiwzKLOXl5YW4uDjExcWZrJOUlGTWtYTGtmwhs9lza0dT5DIpds4eXO9KdN86K9FtlkZWqwH2v1y9r3id0dCSPHEF+Z00zrckIiK3ZnUCPpVKhUmTJhmVt23bFr/97W+tvTw5IHts7WiO5liJ3qDkrdWBJWBypmn6USD5fXE+JhERkRuy6jdwdnY2kpOTDcouXryI6OhozJgxo0kpiMjx1SyoaWwmowRiWqJQ/3bN2h5brkQ3SasRX4Wb89Tn4sX6REREbsiq38JLlizB+vXr9Z//+9//YtSoUTh06BD+9a9/4aWXXsKhQ4esbSM5mJoFNY1NNKhZUNMswZ69ZZ+pnmNpxlOX5Ir1iYiI3JBVv/VTU1MxduxY/eeEhASUl5fj4sWLuHv3LsaMGYPNmzdb3UhyPAujAjE6RNzFqO5YXs3nmgU1LqG8sHnrExERuQirgsv79+8bbJP41VdfYeTIkQgMDIRUKsWLL76Iq1evWt1Icjw1C2qWjw2Gr9JwD3hfpSeWjw3GztmDXWPUEhDTDTVnfSIiIhdh1YIelUqFW7duARBXh585cwYbN27UH6+qqkJVVZV1LSSHZfcFNS2p+1DAWwWU5qPR7J5KlVifiIjIDVkVXD799NP4v//7P7Rp0wZJSUnQ6XQGScqvXLmi30mHXFfNghqXJpMD4TFiuqEGCUBYDFMRERGR27IquNy4cSOuX7+OFStWwMPDA5s3b9bv411RUYEDBw7g5ZdftklDiVpc5DIxj2X6UcBU6vagceKWkERERG7KquCyY8eO+P7771FcXAyFQgEPj1/yGep0Onz33XccuSTXIZOLCdKT3xfTDZXk/nJMqRJHLCOXctSSiIjcmtVJ1AHAx8fHqEyhUKB///62uDyR45DJxQTpkUsN9xbvPpRBJRERESwMLhMSEgAAs2fPhkQi0X9uTHR0tOUtI3JkMjkQMKKlW0FERORwLAou58yZA4lEgpkzZ8LDwwNz5sxp9ByJRMLgkoiIiMhNWBRcZmZmAoB+bmXNZyIiIiIiwMLg0s/Pr8HP5L40Wp3r57okIiKiRtlkQQ+5L41Wh+1JGUhIyUJ+SaW+XKX0xOwIPyyMCmSQSURE5EasDi6Tk5PxySef4ObNmygsLIQgGO5eIpFIcPHiRWtvQw5Io9UhJiENidfyjPYXzy+pwJbj13HhdpFrbQNJREREDbIquNyyZQtWrlwJLy8v9OrVC+3bt7dVu8gJbE/KQOK1PADGGyLWfD5xNRc7kjKweEyQXdtGRERELcOq4DIuLg7Dhw/HP/7xj3pzXZLr0mh1SEjJMtqnpi4JgISUW1jA1+NERERuwarf9mVlZZg1axYDSzeUllWI/JLKBgNLQAw880oqkJZVaI9mNS+tBsg8BVz5Uvxbq2npFhERETkcq0YuR40ahUuXLtmqLeREissrG69kRX2HotUAyVuB1HigNO+XcqUaCJsn7jnO3XmIiIgAWDlyuW3bNnz33XfYvHkz7t+/b6s2kRPwUXg0XsmK+g5DqwH2vwwkxgKl+YbHSvLE8v2zOIpJRERUzargslu3bpg/fz7efPNNqFQqeHt7o02bNgZ/+MrcdWi0OqRkFOCbyzmo0ungq/QwWiVelwRiWqJQ/3b2aKLtJW8F0o9VfzCxbCn9KJD8vj1bRURE5LCsei3++9//HrGxsejSpQtCQ0MZSLooU7ksW3vIzJpzGR3h55yLebQa8VW4OcuWzsUDkUv5epyIiNyeVcHljh078Oyzz+Lw4cOQSp0weKBGNZTLsqxSq/933fCr5vPoEDUWRAU2f0ObQ/YZwzmWJglASa5YP2BEszeLiIjIkVkVXFZWVuLZZ59lYOnCGsplWZvCQ2YQbPoqPREd4efcKYjKLVzhbml9IiIiF2RVcPncc8/h1KlTmD9/vq3aQw7EklyWreUyxM8ejJKKKtfZW1xh4TxRS+sTERG5IKt++69btw5XrlzBokWL8O9//xt5eXm4f/++0R9yTpbksswvrYRMKsX4Pp0QEdjB+QNLAOg+FPBWAeYsW1KqxfpERERuzqqRy169egEALly4gJ07d5qsp9VqTR4jx+VWuSzrI5MD4TFiuqEGCUBYDBfzEBERwQarxSWSxkZ1yFm5TS7LhkQuA+6kiemGTC1bChonrhQnIiIi64LL9evX26gZ5IhC/dvBV+mBgkZejUsgLuBx2lyWDZHJgZn7xDyW5+LFVeE1lCpxxJIpiIiIiPSsCi7JtcllUkRH+GPL8esN1nPqXJbmkMmBkSvFIDL7jLgqXNFOnGPJoJKIiMgAg0tq0MKoQFy4XYQTV3NdM5elJWRy5rEkIiJqhIsONZGtyGVS7Jw9GMvHBsNX6WlwzFfpieVjg7Fz9mDXHbUkIiIii3Dkkholl0mxeEwQFkQFIi2rEMXlla6Ty5KIiIhsipEBmU0ukyIisINr5bIkMkNSUhIkEkm9f86cOdPSzSMicigcuSQiMtOSJUsQFhZmUNazZ88Wag0RkWNicElEZKYRI0Zg6tSpLd0MIiKHxveaROQ0XnvtNfj6+uKLL74wOvb1119DIpHgn//8Z7O24eHDh6iqqmrWexAROTMGl0TkNKZNm4b27duoW6juAAAgAElEQVRjw4YNBuWCIGDNmjV46qmn8Oyzzxoc02g0yM/PN+uPTqdr8P6//vWv0aZNG3h5eWHUqFFIS0uz+TMSETk7vhanemm0Oq4MJ4czbtw4zJ8/H6tXr4ZGo4FcLiax37dvHy5evIjTp08bnfP9999j1KhRZl0/MzMT/v7+RuUeHh546aWXMHHiRPj6+uLKlSvYvHkzRowYgdOnT2PgwIFWPRcRkSthcEkGNFodtidlICElC/kllfpyldITsyP8sDAqkEEmtajg4GBotVpkZmYiODgYlZWV+P3vf4/JkycjIiLCqH7//v1x/Phxs679+OOP11s+bNgwDBs2TP/5hRdewNSpU9GvXz+sWbMG33zzTdMehojIBTG4JD2NVoeYhDQkXsuDpM6x/JIKbDl+HRduFzFpOrWomtXZ169fR3BwMLZv347s7GyTcy3btWuHp59+ulnaMWnSJBw6dAharRYymczm9yAickYMLklve1IGEq/lATDc5rH25xNXc7EjKQOLxwTZtW1ENXr06AGpVIr09HQ8fPgQsbGxmDNnDp544ol661dWVuL+/ftmXVulUlkUJHbr1g2VlZUoLS1FmzZtzD6PiMiVMbgkAOKoZUJKltH+4XVJACSk3MICvh6nFuLp6YkuXbogPT0dcXFxePjwIdavX2+y/unTp62ec2nKzZs34eXlBaVSafY5RESujsElAQDSsgoN5liaIgDIK6lAWlYhIgI7NH/DiOrRs2dPnD59Gjdu3MDixYvRtWtXk3VtMecyLy8PKpXKoOzixYv48ssvMWHCBEil/A8tIqIaDC4JAFBc3nhgaU19Ilvq2bMndu3ahbZt22LNmjUN1rXFnMsZM2ZAoVBg2LBhUKvVuHLlCuLj49G6dWts3LjRqmsTEbkaBpcEAPBReDRrfSJbCgwMBAC8+eabaNeuXbPfb/Lkydi3bx+2bNmCBw8eQKVS4cUXX8S6deu4/SMRUR0MLgkAEOrfDr5KDxSUVDY659JX6YlQ/+b/hU5kioeH+B83MTExdrnfkiVLsGTJErvci4jI2XGiEAEA5DIpoiP8GwwsAXHOZXSEHxfzUIu6fPkyunbtapdRSyIisgwjBNJbGBWI0SFqADDKc1nzeXSIGguiAu3aLqK6Ll26hL59+7Z0M4iIqB4MLklPLpNi5+zBWD42GL5KT4NjvkpPLB8bzATq1OIEQcCVK1fQp0+flm4KERHVg3MuCYDhXuKh/u0xd0QALt4u5t7itWk1QPYZoLwQULQDug8FZPKWbpXbkUgkKCkpaelmEBGRCQwu3Rz3EjeDVgMkbwVS44HSvF/KlWogbB4QuYxBJhERUTUGl26Me4mbQasB9r8MpB+D0UzUkjwgMRa4kwbM3McAk4iICJxz6dYs2UvcbSVvrQ4sAZM/pfSjQPL79mwVERGRw2Jw6aZq7yXekJq9xDVanR1a5WC0GvFVuDk/pXPxYn0iIiI3x+DSTdXsJW5OXsuavcTdTvaZ6jmWZvyUSnLF+kRERG6OwaWb4l7iZii3MKC2tD4REZELYnDppriXuBkUFu7+Yml9IiIiF8Tg0k3V7CVuzpxLlbvuJd59KOCtgllzLpVqsT4REZGbY3DppriXuBlkciA8BmbNuQyLYSoiIiIiMLh0a9xL3AyRy4CgcdUfTPyUgsYBkUvt2SoiIiKHxeDSjXEvcTPI5GKC9FFrAaXK8JhSJZYzgToREZEed+hxc3KZFIvHBGFBVKB+b3HuJV6HTA6MXCmOTnJvcSIiogYxuHQzGq2u3iBSLpMiIrBDSzfPscnkQMCIlm4FERGRQ2Nw6SY0Wh22J2UgISUL+SW/5KxUKT0xO8IPC6MCOVJJREREVmNw6QY0Wh1iEtKQeC3PaElKfkkFthy/jgu3izi/koiIiKzGSMINbE/KQOK1PADGSXVqPp+4mosdSRl2bRcRERG5HgaXLk6j1SEhJcusZOkJKbeg0ers0CoiIiJyVQwuXVxaViHySyrNSpaeV1KBtCzuj01ERERNx+DSxRWXVzZeyYr6RERERLVxQY+L81F4NGt9l6bVMK8lERGRhRhcurhQ/3bwVXqgoJFX4xKIu/KE+rezV9Mcl1YDJG8FUuOB0rxfypVqIGyeuCUkg0wiIqJ68bW4i5PLpIiO8DdrzmV0hB9TEWk1wP6XgcRYoDTf8FhJnli+f5ZYj4iIiIy4eSThHl4bEYAAX+8G64wOUWNBVKCdWuTAkrcC6ceqP5hI3JR+FEh+356tIiIichoMLl2cRqvD6/t+QGZ+qck6Ab7e+PDlgRy11GrEV+HmJG46F8/RSyIionq4eTTh+monUDclM78Uu09l2qlFDiz7TPUcSzMmEZTkivWJiIjIAINLF8YE6hYqtzDHp6X1iYiI3ACDSxfGBOoWUli4Ut7S+kRERG6AwaULYwJ1C3UfCnirYNacS6VarE9EREQGGFy6MCZQt5BMDoTHwKw5l2ExzHVJRERUDwaXLqwmgbo5cy5VTKAuilwGBI2r/lD3J1f9OWgcELnUnq0iIiJyGgwuXRgTqDeBTA7M3AeMWgsoVYbHlCqxfOY+jloSERGZwO0fXdzCqEBcuF2EE1dzIYHhC9+az0ygXodMDoxcKY5Ocm9xIiIiizC4dHFymRQ7Zw/GjqQMJKTcQl5Jhf6Yr9IT0RF+WBAVyFFLrab+QDJgREu3jIiIyKkwuHQDcpkUi8cEYUFUINKyClFcXgkfhQdC/dsxqNRqxC0fU+OrE6hXU6qBsHniHEyOVhIREZmNwaUbkcukiAjs0NLNcBxaDbD/5eq9xOss3inJAxJjgTtpnGNJRERkATcftiK3lry1OrAEjNMPVX9OPwokv2/PVhERETk1BpfknrQa8VW4OYmazsWL9YmIiKhRfC3uwjRaHedYmpJ9xnCOpUkCUJIr1ufiHiIiokYxuHRBGq0O25MykJCShfySX7Z0VCk9MTvCDwu5OlxcFd6c9YmIiNwUg0sXo9HqEJOQhsRreUYvfPNLKrDl+HVcuF2EnbMHu3eAqbBwNyJL6xMREbkpN44uXNP2pAwkXhNf95pYooITV3OxIynDru1yON2HAt4qmDXnUqkW6xMREVGjGFy6EI1Wh4SULLP2Ek9IuQWNVmeHVjkomRwIj4FxCF6XAITFMBURERGRmRhcupC0rELkl1SatZd4XkkF0rLcfB5h5DIgaFz1h7ohefXnoHHiNpBERERkFocOLisqKrB69Wp07twZCoUCQ4YMwfHjxxs979ChQ5gxYwZ69OiB1q1bo1evXli+fDmKiors0OqWU1xe2XglK+q7HJlcTJA+ai2gVBkeU6rEciZQJyIisohDL+iZM2cODh48iKVLlyIoKAiffvopJk6ciMTERERGRpo8LyYmBp07d8Yrr7yC7t2749KlS/jwww9x5MgR/PDDD1AoFHZ8CvvxUXg0a32XJJMDI1eKo5P17S1OREREFnHY4DI1NRX79+9HXFwcVqxYAQCIjo5Gnz59sGrVKpw+fdrkuQcPHkRUVJRB2eDBg/Hqq69i3759eO2115qz6S0m1L8dfJUeKGjk1bgEgK/SE6H+XAGtJ5MzjyUREZENOOxr8YMHD0ImkyEmJkZf5uXlhblz5yIlJQW3b982eW7dwBIApkyZAgD46aefbN5WRyGXSREd4W/WnMvoCD/3TkVEREREzcJhRy7Pnz+P4OBgtGnTxqA8PDwcAHDhwgV069bN7Ov9/PPPAABfX99G6+bm5iIvz3D3lhs3bgAAysvL8eDBA7Pva2+vDFYj424ezmbehwSGa6FrPg8JaI9Zg9UO/Ry2VFpaavA3ORf2n3Nj/zkv9p1zKy8vb7F7O2xwmZOTg06dOhmV15Tdu3fPoutt2rQJMpkMU6dObbTuxx9/jA0bNtR77NKlSyguLrbo3vY22gcYPaChGnk4dTLJTq1xHKmpqS3dBLIC+8+5sf+cF/vOOWVnZ7fYvR02uCwvL4enp6dRuZeXl/64uT7//HPs3r0bq1atQlBQUKP1Fy1ahGnTphmU3bhxA5MnT0bfvn0xaNAgs+/dkqp0An68W4yHFRo85inHk1180EraWBZM11NaWorU1FSEh4fD29tbLNRVATkXgUcPAK82QKf+gNRhvw5urd7+I6fB/nNe7Dvn9sMPP7TYvR32t6lCoUBFRYVR+aNHj/THzXHq1CnMnTsX48aNQ2xsrFnnqNVqqNVqk+2q+6reHjRaHdKyClFcXgkfhQdC/duZNWdyRFsfO7TOOXh7e6ONtwJI3gqkxgOltaY+KNVA2Dwx9yVXiTskb2/vFvnukW2w/5wX+845tWRmHIcNLjt16oS7d+8alefk5AAAOnfu3Og1Ll68iBdeeAF9+vTBwYMH0aqVwz6uSRqtDtuTMpCQkoX8kl/yUqqUnpgd4YeFUYFcmGMuXRWw/2Ug/RiMkqaX5AGJscCdNOa2JCIisoLDRiUDBgzA9evXjRadnD17Vn+8IRkZGRg/fjzUajWOHDkCpVLZbG1tLhqtDjEJadhy/DoKSgwTnueXVGDL8euY/9m/odHqoNHqkJJRgG8u5yAlo8C9t3Y05YeE6sASMLnzevpRIPl9e7aKiIjIpTjsUN7UqVOxefNmxMfH6/NcVlRUYM+ePRgyZIh+pXh2djbKysoQEhKiP/fnn3/GM888A6lUiqNHj0KlUtV7D0e3PSkDidfEV7cmQiGcuJqLVz9JxfX/PuTIZmMu/QUwWkNflwQ4Fy8mVefoJRERkcUcNrgcMmQIpk2bhjVr1iA3Nxc9e/bE3r17kZWVhd27d+vrRUdH4+TJkxCEXwKG8ePH4+bNm1i1ahWSk5ORnJysP9axY0eMHTvWrs/SFBqtDgkpWY2GQgBwOqPAaGfsmpHNC7eLsHP2YAaYgLj7jjlZQEtyxd16mFSdiIjIYg4bXAJAQkIC3n77bXz22WcoLCxEv3798NVXX+Gpp55q8LyLFy8CAN577z2jYyNHjnSK4DItq9BgJLIxDY1s7kjKwOIxja+Sp1rKC1u6BURERE7JoYNLLy8vxMXFIS4uzmSdpKQko7Lao5jOqrjc/MCyIRIACSm3sICvxy2j4NaYRERETcFow0H5KDxsch0BQF5JBdKyOBInBoyN5fmUiGmJug+1R4uIiIhcDoNLBxXq3w6+So9GQyFz2Wok1Kn1nQaz5lyGxXAxDxERURMxuHRQcpkU0RH+jYZC5rLVSKhTGxQNBI2r/lA3bK/+HDROXClORERETcLg0oEtjArE6JD6dwoylwRiWqJQf84hhLSVmCB91FpAWSc9lVIlljOBOhERkVUcekGPu5PLpNg5ezB2JGVg16mbePCoyuJrCACiI/y4mKeGTA6MXCmOTmafEVeFK9qJcywZVBIREVmNwaWDk8ukWDwmCAO7t8Uru1MtPn90iBoLogKboWVOTiZnHksiIqJmwODSSQzp0QG+Sg8UlFSaNQ/TV+mBVyP8mYKIiIiI7IpRh5OwZIHP9MFdkbJmDBaPCWJgSURERHbFyMOJ1F7gY2KtM0aHqBH7Yl8GlURERNQiGIE4kZoFPsvHBsNX6WlwzFfpieVjg7mPOBEREbUozrl0MjULfBZEBSItqxDF5ZXwUXgg1L8dg0oiIiJqcQwunZRcJkVEYIeWboZz0VUBmaeYfoiIiKgZMbgk16erzg+693mg8PIv5Uo1EDYPiFzGIJOIiMhG+B6VXJtWA3y9Svx3eZHhsZI8IDEW2D9LrEdERERWY3BJri15K3DrdPWHuomcqj+nHwWS37dnq4iIiFwWg0tyXVoNkBoP48RNdUmAc/EcvSQiIrIBBpfkurLPAKV5MB6xrEsASnLF+kRERGQVBpfkusoLm7c+ERERGWFwSa5L0a556xMREZERBpfkuroPBbxVMGvOpVIt1iciIiKrMLgk1yWTA+ExMGvOZVgMc10SERHZAJOok2uLXAbcS6/+UHcEUwJAAILGAZFL7dwwIiIi18SRS3JtMjkwYZP479Z15lQqVcCotcDMfRy1JCIishGOXJLrk1b/zzz6S6DwR+4tTkRE1IwYXJL7kLYCAka0dCuIiIhcGl+LExEREZHNMLgkIiIiIpthcElERERENsPgkoiIiIhshsElEREREdkMg0siIiIishmmIiLXo9UA2Wd+yWfZ7smWbhEREZHbYHBJrkOrAZK3AqnxQGneL+Xt+wJ+KwFdVcu1jYiIyE3wtTi5Bq0G2P8ykBgLlOYbHisrFP/+erVYj4iIiJoNg0tyDclbgfRj1R+EOgerP9/6Hkh+356tIiIicjsMLsn5aTXiq3BIGqkoAc7Fc/SSiIioGTG4JOeXfaZ6jmXdEcu6BKAkV6xPREREzYLBJTm/8sLmrU9ERERmY3BJzk/RrnnrExERkdkYXJLz6z4U8FbBrDmXSrVYn4iIiJoFg0snotHqkJJRgG8u5yAlowAara6lm+Q4gp6BWXMuw2IAmdweLSIiInJLTKLuBDRaHbYnZSAhJQv5JZX6cpXSE7Mj/LAwKhBymRv+d4KppOlGqkc0/YYDkUvt0jQiIiJ3xeDSwWm0OsQkpCHxWp7RS9/8kgpsOX4dF24XYefswe4VYNYkTU8/hkZfh7eunmM5YRNHLYmIiJqZG0Ujzml7UgYSr4mjciZSg+PE1VzsSMqwa7talFYD/OO3DSRNr2XAK0D0l+K/pfxvKSIioubG4NKBabQ6JKRkmbNMBQkpt1x/DqZWA5x8D/hjCHBhnxknSIAbxxqvRkRERDbDoRwHlpZVaDDH0hQBQF5JBdKyChER2KH5G9YSDF6Dm6s6aXrOxWZrFhERERniyKUDKy5vPLC0pr5TMdg73EKPHti2LURERGQSg0sH5qPwaNb6TsPsvcNN8Gpj0+YQERGRaQwuHViofzv4Kj3MmnOpUnoi1N9Fd54xe+/wuqqTpnfq3xytIiIionowuHRgcpkU0RH+5qQGR3SEn+umImryXuDVSdO5SpyIiMhuXDQacR0LowIxOkQNwPilcM3n0SFqLIgKtGu77Kqpe4EHjWPSdCIiIjtjcOng5DIpds4ejOVjg+Gr9DQ45qv0xPKxwa6fQN3svcOreauBUWuBmfuYNJ2IiMjO+L7QCchlUiweE4QFUYFIyypEcXklfBQeCPVv59pBZQ2ZHAiPARJjG6874BXg+fcZVBIREbUQBpdORC6Tum4ey8ZELgPupAHpRyGOYNaeiVr9OWgcA0siIqIW5gbDXuQSZHLxNfeotYBSZXhMqeJrcCIiIgfBkUtyHjI5MHKluEgn+4y4ilzRTpyTyaCSiIjIITC4JOcjkwMBI1q6FURERFQPvhYnIiIiIpthcElERERENsPgkoiIiIhshsElEREREdkMg0siIiIishkGl0RERERkMwwuiYiIiMhmGFwSERERkc0wuCQiIiIim2FwSUREREQ2w+CSiIiIiGyGe4uT89FqgOwzQHkhoGgHdB8q7jdORERELY7BJTkPrQZI3gqkxgOleb+UK9VA2DwgchmDTCIiohbG4JKcg1YD7H8ZSD8GQGJ4rCQPSIwF7qQBM/cxwCQiImpBnHNJziF5a3VgCQBCnYPVn9OPAsnv27NVREREVAeDS3J8Wo34KrzuiKURCXAuXqxPRERELYLBJTm+7DPVcyzrjljWJQAluWJ9IiIiahEMLsnxlRc2b30iIiKyGQaX5PgU7Zq3PhEREdkMg0tyfN2HAt4qmDXnUqkW6xMREVGLYHBJjk8mB8JjYNacy7AYpiIiIiJqQQwuyTlELgOCxlV/qDuCWf05aBwQudSerSIiIqI6GFySc5DJxQTpo9YCSpXhMaVKLGcCdSIiohbHHXrIecjkwMiV4ugk9xYnIiJySAwuyfnI5EDAiJZuBREREdWDr8WJiIiIyGYYXBIRERGRzTC4JCIiIiKbYXBJRERERDbD4JKIiIiIbIbBJRERERHZDINLIiIiIrIZBpdEREREZDMMLomIiIjIZhhcEhEREZHNMLgkIiIiIpthcElERERENsPgkoiIiIhsxqGDy4qKCqxevRqdO3eGQqHAkCFDcPz4cbPOvXv3LqZPn462bduiTZs2mDRpEm7evNnMLSYiIiJybw4dXM6ZMwdbtmzBrFmz8MEHH0Amk2HixIlITk5u8LySkhKMGjUKJ0+exFtvvYUNGzbg/PnzGDlyJAoKCuzUeiIiIiL306qlG2BKamoq9u/fj7i4OKxYsQIAEB0djT59+mDVqlU4ffq0yXM//vhjpKenIzU1FWFhYQCACRMmoE+fPvjjH/+Id9991y7PQERERORuHHbk8uDBg5DJZIiJidGXeXl5Ye7cuUhJScHt27cbPDcsLEwfWAJASEgIxowZgwMHDjRru4mIiIjcmcOOXJ4/fx7BwcFo06aNQXl4eDgA4MKFC+jWrZvReTqdDv/5z3/wm9/8xuhYeHg4jh07hocPH+Kxxx4zee/c3Fzk5eUZlF25csXgb3Ie5eXlyM7Oxg8//ACFQtHSzSELsf+cG/vPebHvnFtNvFJRUWH3eztscJmTk4NOnToZldeU3bt3r97z7t+/j4qKikbP7dWrl8l7f/zxx9iwYUO9x+oLWomIiIgc0aVLlzBo0CC73tNhg8vy8nJ4enoalXt5eemPmzoPQJPOrbFo0SJMmzbNoOzChQt45ZVXcODAAfTu3bvxByCHcePGDUyePBmHDx9Gz549W7o5ZCH2n3Nj/zkv9p1zu3LlCqZPn47g4GC739thg0uFQlHvUO6jR4/0x02dB9Q/DNzYuTXUajXUanW9x3r37o0nn3yywfPJMfXs2ZN958TYf86N/ee82HfOre70Qntw2AU9nTp1Qk5OjlF5TVnnzp3rPa99+/bw9PRs0rlEREREZB2HDS4HDBiA69ev48GDBwblZ8+e1R+vj1QqRd++fZGWlmZ07OzZs+jRo0eDi3mIiIiIqOkcNricOnUqtFot4uPj9WUVFRXYs2cPhgwZol8pnp2djatXrxqde+7cOYMA89q1azhx4oTRXEoiIiIish3Z+vXr17d0I+rTtWtXXLlyBR9++CFKSkqQmZmJ//mf/8GPP/6IP/3pT/Dz8wMATJo0CStXrkTtx+jfvz8OHDiAPXv2AADOnTuHRYsWoXXr1khISIC3t3eT2uTt7Y2oqKgmn08th33n3Nh/zo3957zYd86tpfpPIgiCYNc7WuDRo0d4++238ac//QmFhYXo168f3nnnHYwbN05fJyoqCidPnkTdx7hz5w6WLVuGY8eOQafTISoqClu3buWKNyIiIqJm5NDBJRERERE5F4edc0lEREREzofBJRERERHZDINLIiIiIrIZBpdEREREZDNuE1xWVFRg9erV6Ny5MxQKBYYMGYLjx4+bde7du3cxffp0tG3bFm3atMGkSZNw8+bNeuvu3r0bTzzxBLy8vBAUFIRt27bZ8jHclj36TyKR1Ptn48aNtn4ct9PU/rt27RqWLVuGYcOGwcvLCxKJBFlZWSbrf/nllxg0aBC8vLzQvXt3rFu3DlVVVTZ8Evdjj77z9/ev97u3YMECGz+N+2lq/x06dAgzZsxAjx490Lp1a/Tq1QvLly9HUVFRvfX53bM9e/Rds333BDcxc+ZMoVWrVsKKFSuEnTt3ChEREUKrVq2EU6dONXjew4cPhaCgIEGtVgubNm0StmzZInTr1k3o2rWrkJ+fb1B3x44dAgDhpZdeEuLj44XZs2cLAISNGzc256O5BXv0HwBh7NixwmeffWbw5/Lly835aG6hqf23Z88eQSqVCn369BEGDBggABAyMzPrrXvkyBFBIpEIo0aNEuLj44XFixcLUqlUWLBgQTM8kfuwR9/5+fkJAwYMMPrunT17thmeyL00tf86dOgg9O3bV3j77beFXbt2CUuWLBE8PDyEkJAQoayszKAuv3vNwx5911zfPbcILs+ePSsAEOLi4vRl5eXlQmBgoBAREdHguZs2bRIACKmpqfqyn376SZDJZMKaNWv0ZWVlZUKHDh2EZ5991uD8WbNmCd7e3sL9+/dt9DTuxx79JwhicPn666/btvFkVf8VFBQIDx48EARBEOLi4hoMUHr37i30799f0Gg0+rLf/e53gkQiEX766SfrH8QN2avv/Pz8jP6/k6xnTf8lJiYale3du1cAIOzatcugnN8927NX3zXXd88tXosfPHgQMpkMMTEx+jIvLy/MnTsXKSkpuH37doPnhoWFISwsTF8WEhKCMWPG4MCBA/qyxMREFBQUYNGiRQbnv/766ygtLcU///lPGz6Re7FH/9VWXl6OR48e2e4B3Jw1/de+fXs89thjjd7jypUruHLlCmJiYtCqVSt9+aJFiyAIAg4ePGjdQ7gpe/RdbZWVlSgtLW1ye8mQNf0XFRVlVDZlyhQAwE8//aQv43evedij72qz9XfPLYLL8+fPIzg4GG3atDEoDw8PBwBcuHCh3vN0Oh3+85//IDQ01OhYeHg4MjIy8PDhQ/09ABjVHTx4MKRSqf44Wc4e/Vfj008/hbe3NxQKBXr37o3PP//cRk/hvpraf5beAzD+/nXu3Bldu3bl96+J7NF3NU6cOIHWrVtDqVTC398fH3zwgc2u7a5s3X8///wzAMDX19fgHgC/e7Zmj76r0RzfvVaNV3F+OTk56NSpk1F5Tdm9e/fqPe/+/fuoqKho9NxevXohJycHMpkMarXaoJ6Hhwc6dOhg8h7UOHv0HwAMGzYM06dPR0BAAO7du4ePPvoIs2bNQnFxMRYuXGirx3E7Te0/S+9R+5p178PvX9PYo+8AoF+/foiMjESvXr1QUFCATz/9FEuXLsW9e/ewadMmm9zDHdm6/zZt2gSZTIapU6ca3KP2Neveh9+9prFH3wHN991zi+CyvLwcnp6eRuVeXl7646bOA2DWueXl5fDw8Kj3Ol5eXibvQY2zR/8BwPfff29Q54JTtfcAAA+jSURBVDe/+Q0GDx6Mt956C3PmzIFCoWjaA7i5pvafpfcATPf1gwcPrL6HO7JH3wHiSuPafv3rX2PChAnYsmULFi9ejK5du9rkPu7Glv33+eefY/fu3Vi1ahWCgoIM7gHwu2dr9ug7oPm+e27xWlyhUKCiosKovGZenamgoabcnHMVCgUqKyvrvc6jR48YmFjBHv1XHw8PD7zxxhsoKirCv//9b4vbTaKm9p+l9wBM9zW/f01jj76rj0QiwbJly1BVVYWkpKRmuYc7sFX/nTp1CnPnzsW4ceMQGxtrdA+A3z1bs0ff1cdW3z23CC47deqkH7qvraasc+fO9Z7Xvn17eHp6mnVup06doNVqkZuba1CvsrISBQUFJu9BjbNH/5nSrVs3AOIrdmqapvafpfeofc269+H3r2ns0Xem8LtnPVv038WLF/HCCy+gT58+OHjwoMGinZp71L5m3fvwu9c09ug7U2zx3XOL4HLAgAG4fv260fD82bNn9cfrI5VK0bdvX6SlpRkdO3v2LHr06KFfDVlzjbp109LSoNPpTN6DGmeP/jOlJtm6SqVqStMJTe8/S+8BGH//7t27hzt37vD710T26DtT+N2znrX9l5GRgfHjx0OtVuPIkSNQKpX13gPgd8/W7NF3ptjku2fz5EYO6MyZM0b5oh49eiT07NlTGDJkiL7s1q1bRjm5Nm7cKAAQzp07py+7evWqIJPJhNWrV+vLysrKhPbt2wvPPfecwfmvvPKK0Lp1a6GgoMDWj+U27NF/ubm5Rvd98OCBEBgYKPj6+goVFRW2fCS3Yk3/1dZYrsSQkBChf//+QlVVlb5s7dq1gkQiEa5cuWL9g7ghe/RdQUGBQZ8JgiBUVlYKw4cPFzw8PIScnBzrH8RNWdN/OTk5Qo8ePYTOnTub/M7V4HfP9uzRd8353XOL4FIQBGHatGlCq1athJUrVwo7d+4Uhg0bJrRq1Uo4efKkvs7IkSOFuvF2TYChVquF9957T9i6davQrVs3oXPnzkYByUcffSQAEKZOnSrs2rVLiI6OFgAIsbGxdnlGV9bc/bdu3Tqhf//+wtq1a4X4+Hhhw4YNgp+fnyCRSIQ//elPdntOV9XU/isqKhLeeecd4Z133hHGjx8vABCWL18uvPPOO8K2bdsM6v7jH/8QJBKJMHr0aCE+Pl5YsmSJIJVKhXnz5tnlGV1Vc/fdnj17hMDAQGH16tXCjh07hHfffVfo06ePAEB499137facrqqp/de/f38BgLBq1Sqj3VuOHTtmUJffvebR3H3XnN89twkuy8vLhRUrVgiPP/644OnpKYSFhQnffPONQZ36OkkQBOH27dvC1KlThTZt2ghKpVJ47rnnhPT09HrvEx8fL/Tq1Uvw8PAQAgMDha1btwo6na5ZnsmdNHf/HTt2TBg7dqzw+OOPC3K5XGjbtq3wzDPPCN99912zPpe7aGr/ZWZmCgDq/ePn52d0n7/97W/CgAEDBE9PT6Fr167C2rVrhcrKyuZ8NJfX3H2XlpYmPP/880KXLl0EDw8PQalUCpGRkcKBAwfs8Xgur6n9Z6rvAAgjR440ug+/e7bX3H3XnN89SXVDiIiIiIis5hYLeoiIiIjIPhhcEhEREZHNMLgkIiIiIpthcElERERENsPgkoiIiIhshsElEREREdkMg0siIiIishkGl0RERERkMwwuiYiIiMhmGFwSERERkc0wuCQiaiFz5syBv7+/WXXXr18PiUTSvA0iIrIBBpdEZBenT5/G+vXrUVRU1NJNcVhlZWVYv349kpKSWropNnXkyBGsX7++pZtBRHYiEQRBaOlGEJHr27x5M1auXInMzEyzR+tcnUajgU6ng6enJwAgPz8fKpUK69atMwrGqqqqUFVVBS8vrxZoqXXeeOMNfPTRR+CvGyL3wJFLInI4Op0Ojx49aulmNDu5XK4PLBvTqlUrhwksS0tLW7oJROTAGFwSUbNbv349Vq5cCQAICAiARCKBRCJBVlYWAEAikeCNN97Avn378OSTT8LT0xPffPMNkpKSIJFIjF4TZ2VlQSKR4NNPPzUov3r1KqZOnYr27dvDy8sLoaGh+PLLLxttX831Nm/ejK1bt8LPzw8KhQIjR47E5cuXjeqfOHECI0aMgLe3N9q2bYtJkybhp59+Mqjz8OFDLF26FP7+/vD09IRarcbYsWPxww8/6OvUnnOZlZUFlUoFANiwYYP+Z1Qzgll3zmWfPn0watQoo7bpdDp06dIFU6dONSh7//338eSTT8LLywsdO3bE/PnzUVhY2OjPZs6cOVAqlcjIyMDEiRPx2GOPYdasWQCAU6dOYdq0aejevTs8PT3RrVs3LFu2DOXl5Qbnf/TRRwCgf6baz2FN24jIMbVq6QYQket78cUXcf36dfz5z3/G1q1b4evrCwD6YAoQA7YDBw7gjTfegK+vL/z9/S2an/njjz9i+PDh6NKlC9588014e3vjwIEDmDx5Mv76179iypQpjV4jISEBDx8+xOuvv45Hjx7hgw8+wOjRo3Hp0iV07NgRAPDtt99iwoQJ6NGjB9avX4/y8nJs27YNw4cPxw8//KAPFhcsWICDBw/ijTfeQO/evVFQUIDk5GT89NNPGDRokNG9VSoVtm/fjoULF2LKlCl48cUXAQD9+vWrt60zZszA+vXr8fPPP+Pxxx/XlycnJ+PevXuYOXOmvmz+/Pn49NNP8etf/xpLlixBZmYmPvzwQ5w/fx7ff/895HJ5gz+XqqoqjBs3DpGRkdi8eTNat24NAPjLX/6CsrIyLFy4EB06dEBqaiq2bduGO3fu4C9/+Yv+3vfu3cPx48fx2WefGV3b2rYRkQMSiIjsIC4uTgAgZGZmGh0DIEilUuHHH380KE9MTBQACImJiQblmZmZAgBhz549+rIxY8YIffv2FR49eqQv0+l0wrBhw4SgoKAG21ZzPYVCIdy5c0dffvbsWQGAsGzZMn3ZgAEDBLVaLRQUFOjLLl68KEilUiE6Olpf5uPjI7z++usN3vfVV18V/Pz89J/z8vIEAMK6deuM6q5bt06o/X/Z165dEwAI27ZtM6i3aNEiQalUCmVlZYIgCMKpU6cEAMK+ffsM6n3zzTf1ltfXRgDCm2++aXSs5h61/eEPfxAkEolw69Ytfdnrr78u1Pfrxtq2EZFj4mtxInIII0eORO/evZt07v3793HixAlMnz4dDx8+RH5+PvLz81FQUIBx48YhPT0dd+/ebfQ6kydPRpcuXfSfw8PDMWTIEBw5cgQAkJOTgwsXLmDOnDlo3769vl6/fv0wduxYfT0AaNu2Lc6ePYt79+416ZkaExwcjAEDBuCLL77Ql2m1Whw8eBDPP/88FAoFAHF00cfHB2PHjtX/XPLz8zF48GAolUokJiaadb+FCxcaldXcAxDnYebn52PYsGEQBAHnz59v9Jq2ahsRORYGl0TkEAICApp87o0bNyAIAt5++22oVCqDP+vWrQMA5ObmNnqdoKAgo7Lg4GD93NBbt24BAHr16mVU74knnkB+fr5+sct7772Hy5cvo1u3bggPD8f69etx8+bNpj5ivWbMmIHvv/9eHzgnJSUhNzcXM2bM0NdJT09HcXEx1Gq10c+mpKTErJ9Lq1at0LVrV6Py7OxsfaCtVCqhUqkwcuRIAEBxcXGj17VF24jI8XDOJRE5hNqjYDVMJQ3XarUGn3U6HQBgxYoVGDduXL3n9OzZ08oWWmb69OkYMWIE/va3v+HYsWOIi4vDpk2bcOjQIUyYMMEm95gxYwbWrFmDv/zlL1i6dCkOHDgAHx8fjB8/Xl9Hp9NBrVZj37599V6j9rxXUzw9PSGVGo5FaLVajB07Fvfv38fq1asREhICb29v3L17F3PmzNH3SUNs0TYicjwMLonILpqyu0y7du0AwGhhT80IYo0ePXoAEFP7PP30001soTiSVtf169f1i3T8/PwAANeuXTOqd/XqVfj6+sLb21tf1qlTJyxatAiLFi1Cbm4uBg0ahNjYWJPBpaU/o4CAAISHh+OLL77AG2+8gUOHDmHy5MkG6Y0CAwPx7bffYvjw4fUG8E116dIlXL9+HXv37kV0dLS+/Pjx40Z1TT1Xc7WNiFoWX4sTkV3UBF2WrAD38/ODTCbDv/71L4Pyjz/+2OCzWq1GVFQUdu7ciZycHKPr5OXlmXW/w4cPG8zNTE1NxdmzZ/XBYKdOnTBgwADs3bvX4DkuX76MY8eOYeLEiQDEUb26r4XVajU6d+6MiooKk/f//+3dP0gjWxTH8RNDlDH/MCoI0UIjIpIwRSpJxEYUwVT+S6WFhmCh1ZjGMoVFCBhECwt7UTvL1CrYGJA0IlioINpZBSJni4fyYszuvmX2+R77/bRzZ3JmbnO4ufObt7ew/8kzmp+fl/Pzc9nf35fn5+eav8RF/lpBfX19lWw2W3dutVr95S8mOZ1OEZGaYHRVlUKhUDe20dz/rtoAfC1WLgH8K6LRqIiIbGxsSDKZFJfLJYlEomal7yO/3y+zs7Oyvb0tDodDQqGQnJycfLoXb2dnR+LxuEQiEUmlUtLX1yePj49ydnYmd3d3UiqVflhjf3+/xONxWVlZkUqlIltbW9Le3i6ZTOZ9TC6Xk8nJSRkeHpalpaX3KCK/3/+eSfny8iLd3d0yMzMjpmmKx+ORYrEoFxcXks/nG/6+YRgyNDQkBwcHMjAwIIFAQMLhsITD4YbnzM3NiWVZYlmWBAKBupXb0dFRSafTsrm5KZeXlzI+Pi4ul0uur6/l8PBQCoVCTSbmzxocHJRQKCSWZcn9/b34fD45Pj7+NJ/ybe7X1tZkYmJCnE6nJJPJ31YbgC/2tS+rA/iTZLNZDQaD2tTUVBNLJCINY3uenp50enpaW1tbta2tTdPptF5dXdVFEamq3tzc6MLCgnZ1danL5dJgMKhTU1N6dHT03breoohyuZzm83nt6enRlpYWHRkZ0VKpVDe+WCxqLBZTwzDU5/NpIpHQcrn8frxSqej6+rqapqler1fdbreapqm7u7s11/kYRaSqenp6qtFoVJubm2tiiT5GEf1dLBZTEdHl5eWG97i3t6fRaFQNw1Cv16uRSEQzmYw+PDx899ksLi6q2+3+9Fi5XNaxsTH1eDza0dGhqVRKS6VS3dxUq1VdXV3Vzs5OdTgcdffxq7UB+G/i2+IA/ni3t7fS29sruVxOLMv66nIA4H+NPZcAAACwDc0lAAAAbENzCQAAANuw5xIAAAC2YeUSAAAAtqG5BAAAgG1oLgEAAGAbmksAAADYhuYSAAAAtqG5BAAAgG1oLgEAAGAbmksAAADYhuYSAAAAtqG5BAAAgG2+Ac73eRdeEA8CAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(6, 6), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "true_positive_rate = [i[1]/i[0] if i[0] > 0  else 0 for i in results[1:-2]]\n",
    "true_negative_rate = [i[3]/i[2] if i[3] > 0  else 0 for i in results[1:-2]]\n",
    "missed_detection_rate = [((i[2]-i[3])) /(i[1]+(i[2]-i[3]))   for i in results[1:-2]]\n",
    "\n",
    "true_positive_rate_28 = [i[1]/i[0] if i[0] > 0  else 0 for i in results_28[1:-2]]\n",
    "true_negative_rate_28 = [i[3]/i[2] if i[3] > 0  else 0 for i in results_28[1:-2]]\n",
    "missed_detection_rate_28 = [((i[2]-i[3])) /(i[1]+(i[2]-i[3]))   for i in results_28[1:-2]]\n",
    "\n",
    "plt.scatter(true_positive_rate, missed_detection_rate)\n",
    "plt.scatter(true_positive_rate_28, missed_detection_rate_28)\n",
    "print(gamma_vec[-10])\n",
    "plt.xlabel('true positive rate')\n",
    "plt.ylabel('missed detection rate')\n",
    "plt.grid()\n",
    "plt.xlim(0, 0.25)\n",
    "plt.ylim(0, 1)\n",
    "plt.legend([r'$\\tau_p = 7$ days', r'$\\tau_p = 28$ days'])\n",
    "plt.text(.1,.3, r'$\\gamma = 5$')\n",
    "plt.text(.2,.7, r'$\\gamma = 100$')\n",
    "plt.savefig('exposure_score_roc.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Empty DataFrame\n",
      "Columns: [id, exposure_score, hour]\n",
      "Index: []\n",
      "0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 "
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.7/site-packages/pandas/core/frame.py:4308: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  errors=errors,\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:14: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 256 257 258 259 260 261 262 263 264 265 266 267 268 269 270 271 272 273 274 275 276 277 278 279 280 281 282 283 284 285 286 287 288 289 290 291 292 293 294 295 296 297 298 299 300 301 302 303 304 305 306 307 308 309 310 311 312 313 314 315 316 317 318 319 320 321 322 323 324 325 326 327 328 329 330 331 332 333 334 335 336 337 338 339 340 341 342 343 344 345 346 347 348 349 350 351 352 353 354 355 356 357 358 359 360 361 362 363 364 365 366 367 368 369 370 371 372 373 374 375 376 377 378 379 380 381 382 383 384 385 386 387 388 389 390 391 392 393 394 395 396 397 398 399 400 401 402 403 404 405 406 407 408 409 410 411 412 413 414 415 416 417 418 419 420 421 422 423 424 425 426 427 428 429 430 431 432 433 434 435 436 437 438 439 440 441 442 443 444 445 446 447 448 449 450 451 452 453 454 455 456 457 458 459 460 461 462 463 464 465 466 467 468 469 470 471 472 473 474 475 476 477 478 479 480 481 482 483 484 485 486 487 488 489 490 491 492 493 494 495 496 497 498 499 500 501 502 503 504 505 506 507 508 509 510 511 512 513 514 515 516 517 518 519 520 521 522 523 524 525 526 527 528 529 530 531 532 533 534 535 536 537 538 539 540 541 542 543 544 545 546 547 548 549 550 551 552 553 554 555 556 557 558 559 560 561 562 563 564 565 566 567 568 569 570 571 572 573 574 575 576 577 578 579 580 581 582 583 584 585 586 587 588 589 590 591 592 593 594 595 596 597 598 599 600 601 602 603 604 605 606 607 608 609 610 611 612 613 614 615 616 617 618 619 620 621 622 623 624 625 626 627 628 629 630 631 632 633 634 635 636 637 638 639 640 641 642 643 644 645 646 647 648 649 650 651 652 653 654 655 656 657 658 659 660 661 662 663 664 665 666 667 668 669 670 671 672 673 674 675 676 677 678 679 680 681 682 683 684 685 686 687 688 689 690 691 692 693 694 695 696 697 698 699 700 701 702 703 704 705 706 707 708 709 710 711 712 713 714 715 716 717 718 719 720 721 722 723 724 725 726 727 728 729 730 731 732 733 734 735 736 737 738 739 740 741 742 743 744 745 746 747 748 749 750 751 752 753 754 755 756 757 758 759 760 761 762 763 764 765 766 767 768 769 770 771 772 773 774 775 776 777 778 779 780 781 782 783 784 785 786 787 788 789 790 791 792 793 794 795 796 797 798 799 800 801 802 803 804 805 806 807 808 809 810 811 812 813 814 815 816 817 818 819 820 821 822 823 824 825 826 827 828 829 830 831 832 833 834 835 836 837 838 839 840 841 842 843 844 845 846 847 848 849 850 851 852 853 854 855 856 857 858 859 860 861 862 863 864 865 866 867 868 869 870 871 872 873 874 875 876 877 878 879 880 881 882 883 884 885 886 887 888 889 890 891 892 893 894 895 896 897 898 899 900 901 902 903 904 905 906 907 908 909 910 911 912 913 914 915 916 917 918 919 920 921 922 923 924 925 926 927 928 929 930 931 932 933 934 935 936 937 938 939 940 941 942 943 944 945 946 947 948 949 950 951 952 953 954 955 956 957 958 959 960 961 962 963 964 965 966 967 968 969 970 971 972 973 974 975 976 977 978 979 980 981 982 983 984 985 986 987 988 989 990 991 992 993 994 995 996 997 998 999 1000 1001 1002 1003 1004 1005 1006 1007 1008 1009 1010 1011 1012 1013 1014 1015 1016 1017 1018 1019 1020 1021 1022 1023 1024 1025 1026 1027 1028 1029 1030 1031 1032 1033 1034 1035 1036 1037 1038 1039 1040 1041 1042 1043 1044 1045 1046 1047 1048 1049 1050 1051 1052 1053 1054 1055 1056 1057 1058 1059 1060 1061 1062 1063 1064 1065 1066 1067 1068 1069 1070 1071 1072 1073 1074 1075 1076 1077 1078 1079 1080 1081 1082 1083 1084 1085 1086 1087 1088 1089 1090 1091 1092 1093 1094 1095 1096 1097 1098 1099 1100 1101 1102 1103 1104 1105 1106 1107 1108 1109 1110 1111 1112 1113 1114 1115 1116 1117 1118 1119 1120 1121 1122 1123 1124 1125 1126 1127 1128 1129 1130 1131 1132 1133 1134 1135 1136 1137 1138 1139 1140 1141 1142 1143 1144 1145 1146 1147 1148 1149 1150 1151 1152 1153 1154 1155 1156 1157 1158 1159 1160 1161 1162 1163 1164 1165 1166 1167 1168 1169 1170 1171 1172 1173 1174 1175 1176 1177 1178 1179 1180 1181 1182 1183 1184 1185 1186 1187 1188 1189 1190 1191 1192 1193 1194 1195 1196 1197 1198 1199 1200 1201 1202 1203 1204 1205 1206 1207 1208 1209 1210 1211 1212 1213 1214 1215 1216 1217 1218 1219 1220 1221 1222 1223 1224 1225 1226 1227 1228 1229 1230 1231 1232 1233 1234 1235 1236 1237 1238 1239 1240 1241 1242 1243 1244 1245 1246 1247 1248 1249 1250 1251 1252 1253 1254 1255 1256 1257 1258 1259 1260 1261 1262 1263 1264 1265 1266 1267 1268 1269 1270 1271 1272 1273 1274 1275 1276 1277 1278 1279 1280 1281 1282 1283 1284 1285 1286 1287 1288 1289 1290 1291 1292 1293 1294 1295 1296 1297 1298 1299 1300 1301 1302 1303 1304 1305 1306 1307 1308 1309 1310 1311 1312 1313 1314 1315 1316 1317 1318 1319 1320 1321 1322 1323 1324 1325 1326 1327 1328 1329 1330 1331 1332 1333 1334 1335 1336 1337 1338 1339 1340 1341 1342 1343 1344 1345 1346 1347 1348 1349 1350 1351 1352 1353 1354 1355 1356 1357 1358 1359 1360 1361 1362 1363 1364 1365 1366 1367 1368 1369 1370 1371 1372 1373 1374 1375 1376 1377 1378 1379 1380 1381 1382 1383 1384 1385 1386 1387 1388 1389 1390 1391 1392 1393 1394 1395 1396 1397 1398 1399 1400 1401 1402 1403 1404 1405 1406 1407 1408 1409 1410 1411 1412 1413 1414 1415 1416 1417 1418 1419 1420 1421 1422 1423 1424 1425 1426 1427 1428 1429 1430 1431 1432 1433 1434 1435 1436 1437 1438 1439 1440 1441 1442 1443 1444 1445 1446 1447 1448 1449 1450 1451 1452 1453 1454 1455 1456 1457 1458 1459 1460 1461 1462 1463 1464 1465 1466 1467 1468 1469 1470 1471 1472 1473 1474 1475 1476 1477 1478 1479 1480 1481 1482 1483 1484 1485 1486 1487 1488 1489 1490 1491 1492 1493 1494 1495 1496 1497 1498 1499 1500 1501 1502 1503 1504 1505 1506 1507 1508 1509 1510 1511 1512 1513 1514 1515 1516 1517 1518 1519 1520 1521 1522 1523 1524 1525 1526 1527 1528 1529 1530 1531 1532 1533 1534 1535 1536 1537 1538 1539 1540 1541 1542 1543 1544 1545 1546 1547 1548 1549 1550 1551 1552 1553 1554 1555 1556 1557 1558 1559 1560 1561 1562 1563 1564 1565 1566 1567 1568 1569 1570 1571 1572 1573 1574 1575 1576 1577 1578 1579 1580 1581 1582 1583 1584 1585 1586 1587 1588 1589 1590 1591 1592 1593 1594 1595 1596 1597 1598 1599 1600 1601 1602 1603 1604 1605 1606 1607 1608 1609 1610 1611 1612 1613 1614 1615 1616 1617 1618 1619 1620 1621 1622 1623 1624 1625 1626 1627 1628 1629 1630 1631 1632 1633 1634 1635 1636 1637 1638 1639 1640 1641 1642 1643 1644 1645 1646 1647 1648 1649 1650 1651 1652 1653 1654 1655 1656 1657 1658 1659 1660 1661 1662 1663 1664 1665 1666 1667 1668 1669 1670 1671 1672 1673 1674 1675 1676 1677 1678 1679 1680 1681 1682 1683 1684 1685 1686 1687 1688 1689 1690 1691 1692 1693 1694 1695 1696 1697 1698 1699 1700 1701 1702 1703 1704 1705 1706 1707 1708 1709 1710 1711 1712 1713 1714 1715 1716 1717 1718 1719 1720 1721 1722 1723 1724 1725 1726 1727 1728 1729 1730 1731 1732 1733 1734 1735 1736 1737 1738 1739 1740 1741 1742 1743 1744 1745 1746 1747 1748 1749 1750 1751 1752 1753 1754 1755 1756 1757 1758 1759 1760 1761 1762 1763 1764 1765 1766 1767 1768 1769 1770 1771 1772 1773 1774 1775 1776 1777 1778 1779 1780 1781 1782 1783 1784 1785 1786 1787 1788 1789 1790 1791 1792 1793 1794 1795 1796 1797 1798 1799 1800 1801 1802 1803 1804 1805 1806 1807 1808 1809 1810 1811 1812 1813 1814 1815 1816 1817 1818 1819 1820 1821 1822 1823 1824 1825 1826 1827 1828 1829 1830 1831 1832 1833 1834 1835 1836 1837 1838 1839 1840 1841 1842 1843 1844 1845 1846 1847 1848 1849 1850 1851 1852 1853 1854 1855 1856 1857 1858 1859 1860 1861 1862 1863 1864 1865 1866 1867 1868 1869 1870 1871 "
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1872 1873 1874 1875 1876 1877 1878 1879 1880 1881 1882 1883 1884 1885 1886 1887 1888 1889 1890 1891 1892 1893 1894 1895 1896 1897 1898 1899 1900 1901 1902 1903 1904 1905 1906 1907 1908 1909 1910 1911 1912 1913 1914 1915 1916 1917 1918 1919 1920 1921 1922 1923 1924 1925 1926 1927 1928 1929 1930 1931 1932 1933 1934 1935 1936 1937 1938 1939 1940 1941 1942 1943 1944 1945 1946 1947 1948 1949 1950 1951 1952 1953 1954 1955 1956 1957 1958 1959 1960 1961 1962 1963 1964 1965 1966 1967 1968 1969 1970 1971 1972 1973 1974 1975 1976 1977 1978 1979 1980 1981 1982 1983 1984 1985 1986 1987 1988 1989 1990 1991 1992 1993 1994 1995 1996 1997 1998 1999 2000 2001 2002 2003 2004 2005 2006 2007 2008 2009 2010 2011 2012 2013 2014 2015 2016 2017 2018 2019 2020 2021 2022 2023 2024 2025 2026 2027 2028 2029 2030 2031 2032 2033 2034 2035 2036 2037 2038 2039 2040 2041 2042 2043 2044 2045 2046 2047 2048 2049 2050 2051 2052 2053 2054 2055 2056 2057 2058 2059 2060 2061 2062 2063 2064 2065 2066 2067 2068 2069 2070 2071 2072 2073 2074 2075 2076 2077 2078 2079 2080 2081 2082 2083 2084 2085 2086 2087 2088 2089 2090 2091 2092 2093 2094 2095 2096 2097 2098 2099 2100 2101 2102 2103 2104 2105 2106 2107 2108 2109 2110 2111 2112 2113 2114 2115 2116 2117 2118 2119 2120 2121 2122 2123 2124 2125 2126 2127 2128 2129 2130 2131 2132 2133 2134 2135 2136 2137 2138 2139 2140 2141 2142 2143 2144 2145 2146 2147 2148 2149 2150 2151 2152 2153 2154 2155 2156 2157 2158 2159 2160 2161 2162 2163 2164 2165 2166 2167 2168 2169 2170 2171 2172 2173 2174 2175 2176 2177 2178 2179 2180 2181 2182 2183 2184 2185 2186 2187 2188 2189 2190 2191 2192 2193 2194 2195 2196 2197 2198 2199 2200 2201 2202 2203 2204 2205 2206 2207 2208 2209 2210 2211 2212 2213 2214 2215 2216 2217 2218 2219 2220 2221 2222 2223 2224 2225 2226 2227 2228 2229 2230 2231 2232 2233 2234 2235 2236 2237 2238 2239 2240 2241 2242 2243 2244 2245 2246 2247 2248 2249 2250 2251 2252 2253 2254 2255 2256 2257 2258 2259 2260 2261 2262 2263 2264 2265 2266 2267 2268 2269 2270 2271 2272 2273 2274 2275 2276 2277 2278 2279 2280 2281 2282 2283 2284 2285 2286 2287 2288 2289 2290 2291 2292 2293 2294 2295 2296 2297 2298 2299 2300 2301 2302 2303 2304 2305 2306 2307 2308 2309 2310 2311 2312 2313 2314 2315 2316 2317 2318 2319 2320 2321 2322 2323 2324 2325 2326 2327 2328 2329 2330 2331 2332 2333 2334 2335 2336 2337 2338 2339 2340 2341 2342 2343 2344 2345 2346 2347 2348 2349 2350 2351 2352 2353 2354 2355 2356 2357 2358 2359 2360 2361 2362 2363 2364 2365 2366 2367 2368 2369 2370 2371 2372 2373 2374 2375 "
     ]
    }
   ],
   "source": [
    "## append cummulative score to df\n",
    "\n",
    "score_df = pd.DataFrame(score_matrix)\n",
    "columns = score_df.columns\n",
    "score_df['id'] = pd.Series(user_vec)\n",
    "\n",
    "long_form_score_df = pd.DataFrame(columns = [\"id\", \"exposure_score\", \"hour\"]) \n",
    "print(long_form_score_df)\n",
    "\n",
    "for column in columns:\n",
    "    temp_df = pd.DataFrame()\n",
    "    temp_df = score_df[['id', column]]\n",
    "    temp_df.rename(columns = {'id': 'id', column:'exposure_score'}, inplace =True )\n",
    "    temp_df['hour'] = int(str(column))\n",
    "    long_form_score_df = long_form_score_df.append(temp_df, ignore_index=True)\n",
    "    print(column, end = ' ')\n",
    "#rankings_pd.rename(columns = {'test':'TEST', 'odi':'ODI',\n",
    "#                              't20':'T20'}, inplace = True)\n",
    "\n",
    "\n",
    "#full_new_df = df.merge(score_df, how='left', on=None, left_on='id_2', right_on='id')\n",
    "#full_new_df\n",
    "#left_index=False, right_index=False, sort=False, suffixes=('_x', '_y'), copy=True, indicator=False, validate=None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "df['hour'] = df['isolation_start_1'].apply(hours_since_epoch)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>id_1</th>\n",
       "      <th>id_2</th>\n",
       "      <th>in_isolation_1</th>\n",
       "      <th>in_isolation_2</th>\n",
       "      <th>home_hall_1</th>\n",
       "      <th>home_hall_2</th>\n",
       "      <th>isolation_start_1</th>\n",
       "      <th>isolation_start_2</th>\n",
       "      <th>total_confidence_score</th>\n",
       "      <th>total_epoch_count</th>\n",
       "      <th>confidence_score_7_day</th>\n",
       "      <th>confidence_score_14_day</th>\n",
       "      <th>confidence_score_21_day</th>\n",
       "      <th>confidence_score_28_day</th>\n",
       "      <th>epoch_count_7_day</th>\n",
       "      <th>epoch_count_14_day</th>\n",
       "      <th>epoch_count_21_day</th>\n",
       "      <th>epoch_count_28_day</th>\n",
       "      <th>isolation_diff_hours</th>\n",
       "      <th>hour</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>75</td>\n",
       "      <td>25</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lizwater</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>75</td>\n",
       "      <td>38</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lakeshore</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>75</td>\n",
       "      <td>41</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.33</td>\n",
       "      <td>3</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>75</td>\n",
       "      <td>52</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>par35</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.96</td>\n",
       "      <td>6</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>75</td>\n",
       "      <td>61</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>2</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172629</th>\n",
       "      <td>165199</td>\n",
       "      <td>165528</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.30</td>\n",
       "      <td>8</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172630</th>\n",
       "      <td>165199</td>\n",
       "      <td>165740</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>witte</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.07</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172631</th>\n",
       "      <td>165199</td>\n",
       "      <td>166612</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172632</th>\n",
       "      <td>165199</td>\n",
       "      <td>170895</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>susbdavis</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.28</td>\n",
       "      <td>2</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172633</th>\n",
       "      <td>165199</td>\n",
       "      <td>172001</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.02</td>\n",
       "      <td>1</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1172634 rows × 20 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           id_1    id_2  in_isolation_1  in_isolation_2 home_hall_1  \\\n",
       "0            75      25               1               0    chadhall   \n",
       "1            75      38               1               0    chadhall   \n",
       "2            75      41               1               0    chadhall   \n",
       "3            75      52               1               0    chadhall   \n",
       "4            75      61               1               0    chadhall   \n",
       "...         ...     ...             ...             ...         ...   \n",
       "1172629  165199  165528               1               0       witte   \n",
       "1172630  165199  165740               1               0       witte   \n",
       "1172631  165199  166612               1               0       witte   \n",
       "1172632  165199  170895               1               0       witte   \n",
       "1172633  165199  172001               1               0       witte   \n",
       "\n",
       "        home_hall_2   isolation_start_1 isolation_start_2  \\\n",
       "0          lizwater 2021-02-10 12:00:00               NaT   \n",
       "1         lakeshore 2021-02-10 12:00:00               NaT   \n",
       "2               ogg 2021-02-10 12:00:00               NaT   \n",
       "3             par35 2021-02-10 12:00:00               NaT   \n",
       "4               ogg 2021-02-10 12:00:00               NaT   \n",
       "...             ...                 ...               ...   \n",
       "1172629    chadhall 2021-02-06 15:45:00               NaT   \n",
       "1172630       witte 2021-02-06 15:45:00               NaT   \n",
       "1172631         ogg 2021-02-06 15:45:00               NaT   \n",
       "1172632   susbdavis 2021-02-06 15:45:00               NaT   \n",
       "1172633         ogg 2021-02-06 15:45:00               NaT   \n",
       "\n",
       "         total_confidence_score  total_epoch_count  confidence_score_7_day  \\\n",
       "0                          0.12                  1                    0.00   \n",
       "1                          0.03                  1                    0.00   \n",
       "2                          0.33                  3                    0.00   \n",
       "3                          0.96                  6                    0.00   \n",
       "4                          0.12                  2                    0.00   \n",
       "...                         ...                ...                     ...   \n",
       "1172629                    0.30                  8                    0.03   \n",
       "1172630                    0.07                  1                    0.00   \n",
       "1172631                    0.03                  1                    0.00   \n",
       "1172632                    0.28                  2                    0.00   \n",
       "1172633                    0.02                  1                    0.00   \n",
       "\n",
       "         confidence_score_14_day  confidence_score_21_day  \\\n",
       "0                           0.00                     0.00   \n",
       "1                           0.03                     0.03   \n",
       "2                           0.00                     0.00   \n",
       "3                           0.00                     0.00   \n",
       "4                           0.00                     0.00   \n",
       "...                          ...                      ...   \n",
       "1172629                     0.03                     0.03   \n",
       "1172630                     0.00                     0.00   \n",
       "1172631                     0.03                     0.03   \n",
       "1172632                     0.00                     0.00   \n",
       "1172633                     0.00                     0.00   \n",
       "\n",
       "         confidence_score_28_day  epoch_count_7_day  epoch_count_14_day  \\\n",
       "0                           0.00                  0                   0   \n",
       "1                           0.03                  0                   1   \n",
       "2                           0.00                  0                   0   \n",
       "3                           0.00                  0                   0   \n",
       "4                           0.00                  0                   0   \n",
       "...                          ...                ...                 ...   \n",
       "1172629                     0.03                  1                   1   \n",
       "1172630                     0.00                  0                   0   \n",
       "1172631                     0.03                  0                   1   \n",
       "1172632                     0.00                  0                   0   \n",
       "1172633                     0.00                  0                   0   \n",
       "\n",
       "         epoch_count_21_day  epoch_count_28_day  isolation_diff_hours  hour  \n",
       "0                         0                   0                   NaN   324  \n",
       "1                         1                   1                   NaN   324  \n",
       "2                         0                   0                   NaN   324  \n",
       "3                         0                   0                   NaN   324  \n",
       "4                         0                   0                   NaN   324  \n",
       "...                     ...                 ...                   ...   ...  \n",
       "1172629                   1                   1                   NaN   231  \n",
       "1172630                   0                   0                   NaN   231  \n",
       "1172631                   1                   1                   NaN   231  \n",
       "1172632                   0                   0                   NaN   231  \n",
       "1172633                   0                   0                   NaN   231  \n",
       "\n",
       "[1172634 rows x 20 columns]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "full_new_df = df.merge(long_form_score_df, how='left', left_on=['id_2','hour'] , right_on=['id', 'hour'])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>id_1</th>\n",
       "      <th>id_2</th>\n",
       "      <th>in_isolation_1</th>\n",
       "      <th>in_isolation_2</th>\n",
       "      <th>home_hall_1</th>\n",
       "      <th>home_hall_2</th>\n",
       "      <th>isolation_start_1</th>\n",
       "      <th>isolation_start_2</th>\n",
       "      <th>total_confidence_score</th>\n",
       "      <th>total_epoch_count</th>\n",
       "      <th>...</th>\n",
       "      <th>confidence_score_21_day</th>\n",
       "      <th>confidence_score_28_day</th>\n",
       "      <th>epoch_count_7_day</th>\n",
       "      <th>epoch_count_14_day</th>\n",
       "      <th>epoch_count_21_day</th>\n",
       "      <th>epoch_count_28_day</th>\n",
       "      <th>isolation_diff_hours</th>\n",
       "      <th>hour</th>\n",
       "      <th>id</th>\n",
       "      <th>exposure_score</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>75</td>\n",
       "      <td>25</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lizwater</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "      <td>25</td>\n",
       "      <td>9.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>75</td>\n",
       "      <td>38</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>lakeshore</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "      <td>38</td>\n",
       "      <td>7.24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>75</td>\n",
       "      <td>41</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.33</td>\n",
       "      <td>3</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "      <td>41</td>\n",
       "      <td>1.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>75</td>\n",
       "      <td>52</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>par35</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.96</td>\n",
       "      <td>6</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "      <td>52</td>\n",
       "      <td>60.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>75</td>\n",
       "      <td>61</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-10 12:00:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.12</td>\n",
       "      <td>2</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>324</td>\n",
       "      <td>61</td>\n",
       "      <td>6.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172629</th>\n",
       "      <td>165199</td>\n",
       "      <td>165528</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>chadhall</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.30</td>\n",
       "      <td>8</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "      <td>165528</td>\n",
       "      <td>7.97</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172630</th>\n",
       "      <td>165199</td>\n",
       "      <td>165740</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>witte</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.07</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "      <td>165740</td>\n",
       "      <td>0.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172631</th>\n",
       "      <td>165199</td>\n",
       "      <td>166612</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.03</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0.03</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "      <td>166612</td>\n",
       "      <td>0.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172632</th>\n",
       "      <td>165199</td>\n",
       "      <td>170895</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>susbdavis</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.28</td>\n",
       "      <td>2</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "      <td>170895</td>\n",
       "      <td>2.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1172633</th>\n",
       "      <td>165199</td>\n",
       "      <td>172001</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>witte</td>\n",
       "      <td>ogg</td>\n",
       "      <td>2021-02-06 15:45:00</td>\n",
       "      <td>NaT</td>\n",
       "      <td>0.02</td>\n",
       "      <td>1</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>231</td>\n",
       "      <td>172001</td>\n",
       "      <td>0.92</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1172634 rows × 22 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           id_1    id_2  in_isolation_1  in_isolation_2 home_hall_1  \\\n",
       "0            75      25               1               0    chadhall   \n",
       "1            75      38               1               0    chadhall   \n",
       "2            75      41               1               0    chadhall   \n",
       "3            75      52               1               0    chadhall   \n",
       "4            75      61               1               0    chadhall   \n",
       "...         ...     ...             ...             ...         ...   \n",
       "1172629  165199  165528               1               0       witte   \n",
       "1172630  165199  165740               1               0       witte   \n",
       "1172631  165199  166612               1               0       witte   \n",
       "1172632  165199  170895               1               0       witte   \n",
       "1172633  165199  172001               1               0       witte   \n",
       "\n",
       "        home_hall_2   isolation_start_1 isolation_start_2  \\\n",
       "0          lizwater 2021-02-10 12:00:00               NaT   \n",
       "1         lakeshore 2021-02-10 12:00:00               NaT   \n",
       "2               ogg 2021-02-10 12:00:00               NaT   \n",
       "3             par35 2021-02-10 12:00:00               NaT   \n",
       "4               ogg 2021-02-10 12:00:00               NaT   \n",
       "...             ...                 ...               ...   \n",
       "1172629    chadhall 2021-02-06 15:45:00               NaT   \n",
       "1172630       witte 2021-02-06 15:45:00               NaT   \n",
       "1172631         ogg 2021-02-06 15:45:00               NaT   \n",
       "1172632   susbdavis 2021-02-06 15:45:00               NaT   \n",
       "1172633         ogg 2021-02-06 15:45:00               NaT   \n",
       "\n",
       "         total_confidence_score  total_epoch_count  ...  \\\n",
       "0                          0.12                  1  ...   \n",
       "1                          0.03                  1  ...   \n",
       "2                          0.33                  3  ...   \n",
       "3                          0.96                  6  ...   \n",
       "4                          0.12                  2  ...   \n",
       "...                         ...                ...  ...   \n",
       "1172629                    0.30                  8  ...   \n",
       "1172630                    0.07                  1  ...   \n",
       "1172631                    0.03                  1  ...   \n",
       "1172632                    0.28                  2  ...   \n",
       "1172633                    0.02                  1  ...   \n",
       "\n",
       "         confidence_score_21_day  confidence_score_28_day  epoch_count_7_day  \\\n",
       "0                           0.00                     0.00                  0   \n",
       "1                           0.03                     0.03                  0   \n",
       "2                           0.00                     0.00                  0   \n",
       "3                           0.00                     0.00                  0   \n",
       "4                           0.00                     0.00                  0   \n",
       "...                          ...                      ...                ...   \n",
       "1172629                     0.03                     0.03                  1   \n",
       "1172630                     0.00                     0.00                  0   \n",
       "1172631                     0.03                     0.03                  0   \n",
       "1172632                     0.00                     0.00                  0   \n",
       "1172633                     0.00                     0.00                  0   \n",
       "\n",
       "         epoch_count_14_day  epoch_count_21_day  epoch_count_28_day  \\\n",
       "0                         0                   0                   0   \n",
       "1                         1                   1                   1   \n",
       "2                         0                   0                   0   \n",
       "3                         0                   0                   0   \n",
       "4                         0                   0                   0   \n",
       "...                     ...                 ...                 ...   \n",
       "1172629                   1                   1                   1   \n",
       "1172630                   0                   0                   0   \n",
       "1172631                   1                   1                   1   \n",
       "1172632                   0                   0                   0   \n",
       "1172633                   0                   0                   0   \n",
       "\n",
       "         isolation_diff_hours  hour      id exposure_score  \n",
       "0                         NaN   324      25           9.49  \n",
       "1                         NaN   324      38           7.24  \n",
       "2                         NaN   324      41           1.30  \n",
       "3                         NaN   324      52          60.86  \n",
       "4                         NaN   324      61           6.20  \n",
       "...                       ...   ...     ...            ...  \n",
       "1172629                   NaN   231  165528           7.97  \n",
       "1172630                   NaN   231  165740           0.84  \n",
       "1172631                   NaN   231  166612           0.00  \n",
       "1172632                   NaN   231  170895           2.03  \n",
       "1172633                   NaN   231  172001           0.92  \n",
       "\n",
       "[1172634 rows x 22 columns]"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "full_new_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#params = [(7,7, r'$\\tau_g = 7$ days, $\\tau_p = 7$ days'), (7,28, r'$\\tau_g = 7$ days, $\\tau_p = 28$ days'),\n",
    "#          (28,7,r'$\\tau_g = 28$ days, $\\tau_p = 7$ days' ), (28,28,r'$\\tau_g = 28$ days, $\\tau_p = 28$ days')]\n",
    "\n",
    "params = [(7,7, r'$\\tau_g = 7$ days, $\\tau_p = 7$ days')]\n",
    "\n",
    "queries = [\"select exposure_score as score, exposure_score, \\\n",
    "count(*) as total_edges, \\\n",
    "sum(case when in_isolation_2 = 1 and isolation_diff_hours <= \"+str(param[1])+\"*24 then 1 else 0 end) as positive_edges \\\n",
    "from full_new_df \\\n",
    "where isolation_start_1 > '2021-02-1' and isolation_start_1 < '2021-05-1' \\\n",
    "group by 1;\" for param in params] \n",
    "\n",
    "x_list, y_list, total_edges, positive_edges = [], [], [], []\n",
    "\n",
    "for query in queries:\n",
    "    df_summary = sqldf(query)\n",
    "    df_summary['cum_positive_edges'] = df_summary['positive_edges'].iloc[::-1].cumsum().iloc[::-1]\n",
    "    df_summary['cum_total_col'] = df_summary['total_edges'].iloc[::-1].cumsum().iloc[::-1]\n",
    "    df_summary['positivity'] = df_summary['cum_positive_edges']/df_summary['cum_total_col']\n",
    "    x_list.append(np.array(df_summary['score']))\n",
    "    y_list.append(np.array(df_summary['positivity']))\n",
    "    total_edges.append(np.array(df_summary['cum_total_col']))\n",
    "    positive_edges.append(np.array(df_summary['cum_positive_edges']))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$\\tau_g = 7$ days, $\\tau_p = 7$ days\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from astropy.stats import binom_conf_interval\n",
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "plt.plot(x_list[0]/params[0][0], y_list[0])\n",
    "\n",
    "ci = binom_conf_interval(positive_edges[0], total_edges[0], confidence_level=0.95, interval='wilson') \n",
    "plt.fill_between(x_list[0]/params[0][0], ci[0], ci[1], color='b', alpha=.05)\n",
    "\n",
    "plt.xlabel('contact score threshold')\n",
    "plt.ylabel('positive predictive value')\n",
    "print(params[0][2])\n",
    "#plt.legend([params[0][2], '95% Wilson Confidence Interval'])\n",
    "plt.legend([r'$\\tau_g = 7$ days, $\\tau_p = 7$ days', '95% Wilson Confidence Interval'])\n",
    "plt.axis([0, 40, 0.0, 0.2])\n",
    "plt.grid()\n",
    "plt.show()\n",
    "#plt.savefig('ppv_ci_g1.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#params = [(7,7, r'$\\tau_g = 7$ days, $\\tau_p = 7$ days'), (7,28, r'$\\tau_g = 7$ days, $\\tau_p = 28$ days'),\n",
    "#          (28,7,r'$\\tau_g = 28$ days, $\\tau_p = 7$ days' ), (28,28,r'$\\tau_g = 28$ days, $\\tau_p = 28$ days')]\n",
    "\n",
    "params = [(7,7, r'$\\tau_g = 7$ days, $\\tau_p = 7$ days')]\n",
    "\n",
    "queries = [\"select exposure_score + confidence_score_28_day as score, exposure_score, \\\n",
    "count(*) as total_edges, \\\n",
    "sum(case when in_isolation_2 = 1 and isolation_diff_hours <= \"+str(param[1])+\"*24 then 1 else 0 end) as positive_edges \\\n",
    "from full_new_df \\\n",
    "where isolation_start_1 > '2021-02-1' and isolation_start_1 < '2021-05-1' \\\n",
    "group by 1;\" for param in params] \n",
    "\n",
    "x_list, y_list, total_edges, positive_edges = [], [], [], []\n",
    "\n",
    "for query in queries:\n",
    "    df_summary = sqldf(query)\n",
    "    df_summary['cum_positive_edges'] = df_summary['positive_edges'].iloc[::-1].cumsum().iloc[::-1]\n",
    "    df_summary['cum_total_col'] = df_summary['total_edges'].iloc[::-1].cumsum().iloc[::-1]\n",
    "    df_summary['positivity'] = df_summary['cum_positive_edges']/df_summary['cum_total_col']\n",
    "    x_list.append(np.array(df_summary['score']))\n",
    "    y_list.append(np.array(df_summary['positivity']))\n",
    "    total_edges.append(np.array(df_summary['cum_total_col']))\n",
    "    positive_edges.append(np.array(df_summary['cum_positive_edges']))\n",
    "    \n",
    "    \n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$\\tau_g = 7$ days, $\\tau_p = 7$ days\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA14AAAG/CAYAAABIXwb8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAASdAAAEnQB3mYfeAAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdeVxUVf8H8M/MgOybwii4oaLibi5giFuaaxoli6bhmhpPmuaWlWuSKS4/l8gsBSUsBFHTLJceqUSRzCWR3DVNUXBhEYeBmbm/P+aZ0XHYZxgQPu/Xa17Guefe873nGvLlLFckCIIAIiIiIiIiqjDiyg6AiIiIiIioumPiRUREREREVMGYeBEREREREVUwJl5EREREREQVjIkXERERERFRBWPiRUREREREVMGYeBEREREREVUwJl5EREREREQVjIkXERERERFRBWPiRUREREREVMGYeBEREREREVUwJl5EREREREQVrEonXnK5HHPnzoWbmxusrKzg7e2NQ4cOlXhefHw8goKC0LRpU1hbW6Nly5aYOXMmMjMzC63/ww8/oFOnTrC0tESjRo2wcOFCKBQKvXqZmZmYNGkSXFxcYGNjgz59+uDUqVMG3ycREREREVVvIkEQhMoOoigjR45EXFwcpk+fjubNmyMyMhJ//PEHjhw5Al9f3yLPc3Z2hpubG/z8/NCoUSOcO3cOGzduRNOmTXHq1ClYWVlp6/70008YMmQIevfujZEjR+LcuXP44osvMGnSJHz55ZfaeiqVCj169MDZs2cxe/ZsODs7Izw8HLdu3cKff/6J5s2bV2hfEBERERHRi6vKJl7Jycnw9vZGWFgYZs2aBQDIy8tD27ZtIZVKcezYsSLPTUhIQO/evXXKtm3bhjFjxuDrr7/GxIkTteVt2rSBubk5Tp48CTMzMwDAJ598gs8++wypqanw9PQEAOzYsQNBQUGIjY2Fv78/ACAjIwMtWrTAoEGDsH37dmPePhERERERVSNVdqphXFwcJBIJJk2apC2ztLTEhAkTcPz4cdy6davIc59PugDgjTfeAAD8/fff2rLU1FSkpqZi0qRJ2qQLAEJCQiAIAuLi4nTiqVu3Lt58801tmYuLCwIDA7Fnzx7I5fJy3ScREREREVV/ZiVXqRynT59GixYtYG9vr1Pu5eUFADhz5gwaNmxY6uvdvXsXgHoa4rNtAECXLl106rq5uaFBgwba45q6nTp1glism6t6eXlh06ZNuHTpEtq1a1dk++np6cjIyNApy87O1p5nYWFR6nshIiIiIiLjk8vluHXrFnr16gVHR0ejXrvKJl5paWlwdXXVK9eU3blzp0zXW758OSQSiXaaoKaNZ6/5fDvPtpGWloaePXsWG09xiVd4eDgWL15cppiJiIiIiMj0du/ejddff92o16yyiZdMJit0FMjS0lJ7vLS2b9+OzZs3Y86cOTqbYGiuUVQ72dnZRosnJCQEAQEBOmWpqakIDAzEli1b0Lp161LfD5WfTCbDuXPn0K5dO51NVqjisM9Nj31ueuxz02Ofmx773PTY56aXmpqK8ePHl2lmXWlV2cTLysqq0HVTeXl52uOl8fvvv2PChAkYMGAAQkND9doAUGQ7z7ZhaDxSqRRSqbTQY61bt4a3t3fxN0JGkZ2djaysLHTq1ElvGitVDPa56bHPTY99bnrsc9Njn5se+7zyVMQyoCq7uYarq6t2KuCzNGVubm4lXuPs2bMYNmwY2rZti7i4OJ0NNDRtPHvN59t5tg1jxENERERERDVTlU28OnbsiEuXLulM9wOAEydOaI8X5+rVqxg4cCCkUin2798PW1vbQtsAgJMnT+qU37lzB//++69OGx07dsSpU6egUqn04rG2tkaLFi1Kf3NERERERFSjVNnEy9/fH0qlEps2bdKWyeVyREREwNvbWzvv8ubNm7hw4YLOuXfv3kX//v0hFotx4MABuLi4FNpGmzZt4OnpiU2bNkGpVGrLv/zyS4hEIp2NOPz9/XHv3j3Ex8dry+7fv4/Y2FgMHTqUuxISEREREVGRquwaL29vbwQEBGDevHlIT0+Hh4cHtm7dihs3bmDz5s3aesHBwfj111/x7HugBw4ciGvXrmHOnDk4evQojh49qj1Wt25dvPrqq9qvw8LCMGzYMPTv3x8jRoxASkoKNmzYgIkTJ6JVq1baev7+/ujWrRvGjRuH1NRUODs7Izw8HEqlkrsVEhERERFRsaps4gUA27Ztw/z58xEVFYVHjx6hffv22LdvX6Hbuj/r7NmzAIAVK1boHevVq5dO4vXaa68hPj4eixcvxtSpU+Hi4oKPPvoICxYs0DlPIpFg//79mD17NtatWweZTIauXbsiMjISLVu2NMLdEhERERFRdVWlEy9LS0uEhYUhLCysyDoJCQl6Zc+OfpWGn58f/Pz8Sqzn5OSEb775Bt98802Zrk9ERFSZVCoV7t27B7lcrrdW+UVVUFCA2rVrIy0tDffv36/scGoE9rnpsc+NQyQSwdzcHPb29rCzs4NIJKqUOKp04kVERESGUalUuHnzJmQyGSQSCSQSSaX90GFMZmZmcHFx0duxmCoO+9z02OeGEwQBSqUSeXl5yMnJgbW1NerXr18pfcqnSEREVI3du3cPMpkMtWvXhlQqrRZJFwAolUrk5OTAzs4OEomkssOpEdjnpsc+Nx6FQoH09HRkZWXh0aNHRW6+V5Gq7K6GREREZDi5XA6JRFKtki4iorIyMzODq6srJBIJHj9+XCkxMPEiIiKqxlQqVbWZXkhEZAiRSASJRFLm/SCMhYkXERFRNceki4hIrTK/HzLxIiIiIiIiqmBMvIiIiIiIiCoYEy8iIiIiIqIKxsSLiIiI6AWxaNEirtmrwvh8qDhMvIiIiIiMbOzYsRCJREV+bt++Xdkh1mh8PlQZ+AJlIiIiIiObPHky+vXrp1MmCAKmTJkCd3d31K9fv5IiI4DPhyoHEy8iIiIiI3v55Zfx8ssv65QdPXoUT548wahRoyopKtLg86HKwKmGRERE9ML66quvip0yZmNjA6VSWdlhAgC2b98OkUiEt956q1T1jx49iq5du8LS0hLNmjXDV199pVfnn3/+QUhICFq2bAkrKyvUqVMHAQEBuHHjhrbOkSNHIBKJsGvXriJjOn78OAAgJycH06dPh7u7OywsLCCVSvHqq6/i1KlTZb7fjRs3vjDPBqiaz+e7776Dk5NThTwfMj2OeBEREdELq0uXLoiKigIAXL58GUuWLMGsWbPQoUMHAICjoyMkEkmZrllQUICsrKxS1a1duzbE4pJ/j11QUIAdO3bAx8cH7u7uJdY/d+4c+vfvDxcXFyxatAgKhQILFy5E3bp1der98ccfOHbsGEaMGIEGDRrgxo0b+PLLL9G7d2+kpqbC2toavXv3RsOGDREdHY033nhD5/zo6Gg0a9ZMO/ozZcoUxMXF4b333kPr1q3x4MEDHD16FH///be2T0ura9euRn82QM16Ptu3b0eTJk1K9Xw6depUqj6hSiRQpUlJSREACElJSZUdSo2RlZUl7N69W8jKyqrsUGoM9rnpsc9Nryr3+dWrV4WrV69WdhhGp1AohEePHgkKhUJbFhkZKQAQLl68aNC1jxw5IgAo1ef69euluubevXsFAEJ4eHip6vv5+QmWlpbCP//8oy1LTU0VJBKJ8OyPb0+ePNE79/jx4wIAYdu2bdqyefPmCRYWFkJmZqa2LD09XTAzMxMWLlyoLXNwcBD+85//FBpTYX1eWsZ6NoJQ857P3LlztX1e3POh0inpe2JSUpIAQEhJSTF62xzxIiIiomohJSVFO+3LEB06dMChQ4dKVbdevXqlqrd9+3aYm5sjMDCwxLpKpRIHDhyAn58fGjVqpC1v1aoVBgwYgP3792vLrKystP9dUFCA7OxseHh4wNHREadOncLbb78NAAgODsayZcsQFxeHCRMmAABiYmKgUCgwevRo7TUcHR1x4sQJ3LlzB25ubqW6t9Iw1rMBat7zeTamino+ZBpMvIiIiGqoxXvPI/VOdmWHAQBo7WaPhUPbGHSNlJQUeHp6lmv62rOcnJz0drwzxOPHj7Fnzx4MGDAAderUKbF+RkYGZDIZmjdvrnesZcuWOj/Yy2QyLFu2DBEREbh9+zYEQdAee3Y6nqenJ7p27Yro6GjtD/bR0dHo1q0bPDw8tPVWrFiBMWPGoGHDhujcuTMGDx6M4OBgNG3atFz3rmGsZwPUrOfj7e2t0/cV9XzINJh4ERER1VCpd7Jx4vrDyg7DaFJSUtC7d2+Dr5Ofn4+HD0vXLy4uLiUmE7t3766w3fKmTp2KiIgITJ8+HS+//DIcHBwgEokwYsQIqFQqnbrBwcF4//338e+//0IulyMpKQkbNmzQqRMYGIgePXpg165dOHjwIMLCwrB8+XLEx8ejf//+5Y7TWM8GqFnPZ926dTp1ins+gwYNMnr8ZFxMvIiIiGqo1m72lR2ClqGxPH78GP/++y88PT0LPa5QKDBv3jx8/fXXcHZ2xqxZs7BmzRpcvHhRr+6xY8fQp0+fUrV7/fr1EjdjiI6Ohq2tLYYNG1aqa7q4uMDKygqXL1/WO/Z8vHFxcRgzZgxWrVqlLcvLy0NmZqbeuSNGjMAHH3yA7777DjKZDObm5ggKCtKr5+rqipCQEISEhCA9PR2dOnVCaGhouROvkp5NeHg4du/ejVq1aiEpKQmurq6IjY0tsn5Nej6FTX0s6vkw8ar6mHgRERHVUIZO7atK7t27B0D9Q3FhZs+ejStXruDq1at48uQJXn75ZXh7exda15hriDIyMnD48GGMHDkS1tbWpbqmRCLBgAEDsHv3bty8eVO7jujvv//GgQMH9Oo+O30NANavX1/oNu3Ozs4YNGgQvv32W+Tl5WHgwIFwdnbWHlcqlXj8+DEcHBy0ZVKpFG5ubpDL5aWKvTAlPZuUlBQkJydjz5496N69OyZNmoQFCxZgx44dhdavac8nJycHQMU9HzIdJl5ERET0wnN2doZEIkFERATMzMzw2muvQSqVAgDu3LmDLVu24OLFi6hTpw7q1KkDb29vtG3bttBrGXMNkWaDhLJOY1u8eDF+/vln9OjRAyEhIVAoFFi/fj3atGmDv/76S1vvtddeQ1RUFBwcHNC6dWscP34chw8fLnKtUnBwMPz9/QEAn376qc6xnJwcNGjQAP7+/ujQoQNsbW1x+PBh/PHHHzojNgAgEonQq1cvJCQklHgvxT0bADh//jwWLFiAXr16AQBGjhyJ2bNnF3k9Pp+Snw9VTUy8iIiI6IXn4OCADRs2IDQ0FBMmTNB5Qe0vv/yCjh076ox+PHz4sMjEy5iio6MhlUrLnCi0b98eBw4cwAcffIAFCxagQYMGWLx4MdLS0nR+sF+7di0kEgmio6ORl5eH7t274/DhwxgwYECh1x06dCicnJygUqn0ptZZW1sjJCQEBw8eRHx8PFQqFTw8PBAeHo53331XO0rz+PFjAOopb6VR3LMB1IlXRESE9ut79+7pjMRVpOr0fKjqY+JFRERE1cKUKVMwZcoUvfIHDx7oJF33799HcnIywsPDKzym48ePl/vcnj174uTJk3rlixYt0v63o6MjtmzZolfn+eRGQywWw8zMDEOHDoWlpaXOsVq1amHFihVYsWJFsXH99ttvEIlE+Oijj0q+if8p6tncvXsXDx480JmGuGvXLpOtV6rqz+fZKYmlfT5UdZX8Km8iIiKiF1jLli3x22+/4fbt28jIyMD48eOhVCoL3Q68utu9ezcyMjIQHBxc7mskJCRgxIgRaNeuncHxpKSkQCKRICYmBgUFBfjmm29w+vRpvPPOOwZf+0VkjOdDVRdHvIiIiKhaGzhwIAYNGgRPT0+4u7tj9OjRSEtLg5lZzfkx6MSJE/jrr7/w6aef4qWXXtKupyqPFStWGOV9XIA68Ro/fjy+//57zJgxA15eXjh06BDs7avOjpumYMznQ1UXR7yIiIioWhOJRNiyZQtycnJw7tw5ZGRkFLnGprr68ssv8e6770IqlWLbtm2VHY7W+fPn0blzZxw+fBg5OTn45Zdf0KxZs8oOy+Sq6vMh42LiRURERNXasWPHcPv2bSgUCsTGxiIqKgr/+c9/Kjssk4qMjIRCocDJkydNsqlIaaWkpBT5vq6apKo+HzKumjPGTkRERDXSn3/+iSFDhkClUqFDhw7Yt29fqXfko4qVmprKxItqDCZeREREVK1NnToVU6dOrewwqBBZWVmVHQKRyXCqIRERERERUQVj4kVERERERFTBqnTiJZfLMXfuXLi5ucHKygre3t44dOhQieddvHgRM2bMgI+PDywtLSESiQp9UV1CQgJEIlGRn9DQUG3dyMjIIuvdvXvXmLdNRERERETVTJVe4zV27FjExcVh+vTpaN68OSIjIzF48GAcOXIEvr6+RZ53/PhxrFu3Dq1bt0arVq1w5syZQuu1atUKUVFReuVRUVE4ePAg+vfvr3dsyZIlaNKkiU6Zo6NjGe+MiIiIiIhqkiqbeCUnJ+P7779HWFgYZs2aBQAIDg5G27ZtMWfOHBw7dqzIc4cNG4bMzEzY2dlh5cqVRSZedevWxejRo/XKFy9ejObNm6Nr1656xwYNGoQuXbqU866IiIiIiKgmqrJTDePi4iCRSDBp0iRtmaWlJSZMmIDjx4/j1q1bRZ5bu3Zt2NnZlavd5ORkXLlyBaNGjSqyTk5ODpRKZbmuT0RERERENU+VTbxOnz6NFi1awN7eXqfcy8sLAIocxTJUdHQ0ABSZePXp0wf29vawtrbGsGHDcPny5QqJg4iIiIiIqo8qO9UwLS2t0Jcbasru3Llj9DaVSiViYmLg5eUFDw8PnWPW1tYYO3asNvH6888/sXr1avj4+ODUqVNo2LBhsddOT09HRkaGTtmVK1cAADKZDNnZ2ca9GSpUbm6uzp9U8djnpsc+N72q3OcFBQUwMzOrdjM1NPdT3e6rKmOfmx773PgEQYBCoSjyZ2+ZTFZhbVfZxEsmk8HCwkKv3NLSUnvc2H755Rfcu3cPH330kd6xwMBABAYGar/28/PDgAED0LNnT4SGhmLjxo3FXjs8PByLFy8u9Ni5c+f4AkETS05OruwQahz2uemxz02vKvZ57dq14eLigpycnMoOpUI8efKkskOocdjnpsc+N56CggJkZGTgwoULhR6/efNmhbVdZRMvKysryOVyvfK8vDztcWOLjo6GRCJBUFBQqer7+vrC29sbhw8fLrFuSEgIAgICdMquXLkCPz8/tGvXDp06dSpXzFQ2ubm5SE5OhpeXF2xsbCo7nBqBfW567HPTq8p9npaWBjMzs3Kvfa6qlEolnjx5Amtra0gkksoOp0Zgn5se+9z4Hjx4AKlUig4dOhR6/NSpUxXWdpVNvFxdXXH79m298rS0NACAm5ubUduTyWTYtWsX+vXrh7p165b6vIYNG+LixYsl1pNKpZBKpYUes7Ky0lvLRhXLxsaGfW5i7HPTY5+bXlXs8/v37wNAtf2hTSKRVNt7q6rY56bHPjcekUgEc3PzIr9XV8TgjkaV3VyjY8eOuHTpkt78yxMnTmiPG9MPP/yAnJycYnczLMy1a9fg4uJi1FiIiIhMQSYDcnMr/1OBSyqqDZFIhEWLFmm/joyMhEgkwo0bNyotpqrs8ePHmDhxIurVqweRSITp06fjxo0bEIlEiIyMLPH8sWPHwt3dvcLjJON5EZ5ZlU28/P39oVQqsWnTJm2ZXC5HREQEvL29tZtZ3Lx5s8g5mmWxfft2WFtb44033ij0+PMbYwDA/v378eeff2LgwIEGt09ERGRqKhWQlQXk5FTeJytLHUd5af4dtre3h52dHfr371/ozse9e/eGSCTS+zz/b/jt27cxZMgQ2Nvbo3Xr1ti7d6/eteLj4yGVSku1PnvFihUQiUQ4ffq0TrkgCHBycoJIJML169d1juXl5cHCwgJvvfVWabqgysrOzsbixYvRoUMH2NrawsrKCm3btsXcuXMrZJO0Z3322WeIjIzEu+++i6ioKLz99tsV2l5VNXbsWNja2pbr3NTUVCxatIjJvRFV2amG3t7eCAgIwLx585Ceng4PDw9s3boVN27cwObNm7X1goOD8euvv0IQBG1ZVlYW1q9fDwBITEwEAGzYsAGOjo5wdHTEe++9p9PWw4cP8dNPP2H48OFF/uX08fHBSy+9hC5dusDBwQGnTp3Cli1b0LBhw0I34yAiInoRiMVAZS5LM2QjyLNnz2LgwIFo2LAhFi5cCJVKhfDwcPTq1QvJyclo2bKlTv0GDRpg2bJlOmXPL10YM2YMbt++jeXLlyMxMREBAQG4cOGC9jfpeXl5mDVrFpYuXQoHB4cSY/T19QUAHD16FC+99JK2/Pz588jMzISZmRkSExPRpEkT7bE//vgD+fn52nMB9ZIIM7Mq+2ObnmvXrqFfv364efMmAgICMGnSJNSqVQt//fUXNm/ejF27duHSpUsV1v5///tfdOvWDQsXLtSWCYIAmUwGc3PzCmu3OklNTcXixYvRu3fvKj+S9KKo0v8Hb9u2DfPnz0dUVBQePXqE9u3bY9++fejZs2ex5z169Ajz58/XKVu1ahUAoHHjxnqJV2xsLAoKCor9zVJQUBB+/PFHHDx4EE+ePIGrqyveeecdLFy4sExrwoiIiMg4QkNDYWVlhePHj6NOnToAgNGjR6NFixb46KOPsHPnTp36Dg4OGD16dJHXk8lk+O9//4uEhAT07NkTU6ZMwbFjx3DgwAFMnjwZALBy5Uo4ODhg4sSJpYqxS5cusLS0xNGjRzF16lRteWJiIurUqYMuXbrg6NGjOnEdPXoUAHQSL82uzi8ChUKBN998E/fu3UNCQoLOfQDq57Z8+fIKjSE9PR2tW7fWKROJRC9UP1ZXubm5VW4TIlOpslMNAfU3mbCwMKSlpSEvLw/JyckYMGCATp2EhASd0S4AcHd3hyAIhX4KGy6dPHkyBEHA0KFDi4xl6dKlOH36NDIzM5Gfn49//vkH4eHhTLqIiIgqSVJSEvr27atNugD15ly9evXCvn378PjxY71zFApFoeWAejRLMwUQUP+g7ujoqN3K+/bt2/j888+xdu1aiMWl+xGqVq1a6Nq1q3YGjkZiYiJefvlldO/evdBjjo6OaNu2rbbs+TVehTl58iQGDBgAZ2dnWFlZoUmTJhg/frxOndzcXMycORMNGzaEhYUFWrZsiZUrV+r9LCUSifDee+9h9+7daNu2LSwsLNC+fftS7eS8c+dOnD17Fh9//LFe0gUA9vb2CA0N1SmLjY1F586dYWVlBWdnZ4wePVpvkzXNtLnbt2/Dz88Ptra2cHFxwaxZs7TvuUpISNBO3/zxxx+1U0pv3LhR5BovzT1aWlqibdu22LVrV6H3pVKp8H//939o06YNLC0tUbduXUyePBmPHj3Sqefu7o7XXnsNR48ehZeXFywtLdG0aVNs27ZN75qZmZmYMWMG3N3dYWFhgQYNGiA4OFi7KQ6gXmqzaNEieHh4wMLCAg0bNsScOXMK3f27NEoTX2RkpHY37j59+mj7MSEhQVvnp59+Qo8ePWBjYwM7OzsMGTIE58+f12lL88yuXr2KwYMHw87ODqNGjcJ7770HW1vbQrfJHzlyJOrVq6d9pnv27MGQIUPg5uYGCwsLNGvWDJ9++ukL+W6zKp14ERERERVFLpcXugOZtbU18vPzkZKSolN+6dIl7Q+J9erVw/z581FQUKA97uTkhGbNmuGzzz7D9evXER0djTNnzsDLywsAMGfOHAwaNKjEmTfP8/X1xe3bt3V++ZuYmAgfHx/4+Phopx0C6ulwx44dw8svv1zq5A5Qj/D0798fN27cwIcffoj169dj1KhRSEpK0tYRBAHDhg3DmjVrMHDgQKxevRotW7bE7Nmz8cEHH+hd8+jRowgJCcGIESOwYsUK5OXlYcyYMXjw4EGxsfzwww8AUOp1VZGRkQgMDIREIsGyZcvwzjvvID4+Hr6+vtp+0VAqlRgwYADq1KmDlStXolevXli1apV2T4BWrVohKioKzs7O6NixI6KiohAVFVXkRmgHDx7E8OHDIRKJsGzZMvj5+WHcuHE4efKkXt3Jkydj9uzZ6N69O9auXYtx48YhOjoaAwYM0Pl7BKhfGeTv749XX30Vq1atgpOTE8aOHauTmDx+/Bg9evTA+vXr0b9/f6xduxZTpkzBhQsX8O+//wJQJ3tvvfUWVq9ejaFDh2L9+vXw8/PDmjVrSv36o8KUFF/Pnj0xbdo0AMBHH32k7cdWrVoBAKKiojBkyBDY2tpi+fLlmD9/PlJTU+Hr66s3yKFQKDBgwABIpVKsXLkSw4cPR1BQEHJzc/Hjjz/q1H3y5An27t0Lf39/7S6OkZGRsLW1xQcffIC1a9eic+fOWLBgAT788MNy33+lEajSpKSkCACEpKSkyg6lxsjKyhJ2794tZGVlVXYoNQb73PTY56ZXlfv86tWrwtWrVws99vixIKSlCUJ2duV90tLUcZSVQqEQWrduLbRo0UJQKBTacrlcLjRq1EgAIMTFxWnLx48fLyxatEjYuXOnsG3bNmHYsGECACEwMFDnur/88ovg5OQkABAACNOnTxcEQRASExMFKysr4caNG2WO9ccffxQACFFRUYIgCEJaWpoAQPj111+FnJwcQSKRCD/++KMgCE9/NggNDdW5BgBh4cKF2q8jIiIEAML169cFQRCEXbt2CQCEP/74o8g4du/eLQAQli5dqlPu7+8viEQi4cqVKzrt1apVS6fs1KlTAgBh7dq1xd7vSy+9JDg4OBRbRyM/P1+QSqVC27ZtBZlMpi3ft2+fAEBYsGCBtmzMmDECAGHJkiV67XXu3FmnrHHjxsKQIUN0yq5fvy4AECIiIrRlHTt2FFxdXYXMzExt2cGDBwUAQuPGjbVlv//+uwBAiI6O1rnmzz//rFfeuHFjAYDw22+/acvS09MFCwsLYebMmdqyBQsWCACE+Ph4vX5RqVSCIAjC1q1bBbFYLCQkJOgc37hxowBASExM1Dv3WWPGjBFsbGx0ykobX2xsrABAOHLkiM75Od54NbIAACAASURBVDk5gqOjo/DOO+/olN+9e1dwcHDQKdc8sw8//FDv/urXry8MHz5cp3zHjh16sT158kTvviZPnixYW1sLeXl5Om09+8yKUtz3REEQhKSkJAGAkJKSUuK1yoojXkRERPRCmjBhAi5duoQJEyYgNTUVKSkpCA4O1r7zU/bMPvWbN2/GwoUL8eabb+Ltt9/Gnj178M4772DHjh06o0KvvPIKbt68iaSkJNy8eRNr1qyBSqXCtGnTMHPmTDRu3BhffvklPD090bJlS2zcuLHEOH18fCAWi7VrtxITE2Fubo6uXbvC1tYW7du310431PxZ2BS94jg6OgIA9u3bpzf6orF//35IJBLtSIbGzJkzIQgCfvrpJ53yfv36oVmzZtqv27dvDzs7O1y7dq3YWLKzs0v9wu6TJ08iPT0dISEhOuuvhgwZAk9PT70REQCYMmWKztc9evQoMabCpKWl4cyZMxgzZozORimvvvqq3vqw2NhYODg44NVXX8X9+/e1n86dO8PW1hZHjhzRqd+6dWv06NFD+7WLiwtatmypE+fOnTvRoUOHQnfUFolEAIC4uDi0aNECnp6eOu2+8sorAKDXbmmVJr6iHDp0CJmZmRg5cqROTBKJBN7e3oXG9O677+rdX0BAAPbv368z9TcmJgb169fX+fv/7Kh2Tk4O7t+/jx49euDJkydG2dnclJh4ERER0Qtp/Pjx+PDDD7F9+3a0adMG7dq1w9WrVzFnzhwAKHEb7ZkzZwKA3rolW1tbnVfXRERE4O7du/jwww9x+PBhzJ49G59//jlWrFiBmTNnlvjDr6OjI9q0aaOTXL300kvaHyh9fHx0jtWqVUs7vbG0evXqheHDh2Px4sVwdnbG66+/joiICJ11QP/88w/c3Nz0kiLN9LF//vlHp7xRo0aF3svz0/+eZ29vj5ycnFLFrWnz+R0oAcDT01MvJktLS71pg05OTnrrrMrSdvPmzfWOPR/P5cuXkZWVBalUChcXF53P48ePkZ6erlO/sL57Ps6rV6/qrOMrzJUrV3DhwgXUq1dPp80WLVoAgF67pVWa+Ipy+fJlAOpfUjzfFwcPHtSLyczMDA0aNNC7TlBQEGQymXZq6uPHj7F//34EBARoE09AvQPoG2+8AQcHB9jb28PFxUW7GU1pXulQlVTpXQ2JiIiIirN06VLMmTMH58+fh4ODA9q1a6d9zYvmh9OiaBKrhw8fFlknOzsbH3/8MVauXAkbGxt899138Pf3h5+fHwD1e0ejo6PRp0+fYtvy9fXFxo0bkZmZqV3fpeHj44MtW7agoKAAR48eRefOncu8+55IJEJcXBySkpKwd+9eHDhwAOPHj8eqVauQlJRUrnc5adbYPE94biOO53l6euL06dO4deuWto+NpaiYKppKpYJUKkV0dHShx59PBsvbd4W127p1a6xevbrQa5a3fw2JT/W/F+9FRUWhXr16eseff+2BhYVFoesVu3XrBnd3d+zYsQNvvfUW9u7dC5lMprN2LTMzE7169YK9vT2WLFmCZs2awdLSEqdOncLcuXO1sbwomHgRERHRC83JyUlnatLhw4fRoEEDeHp6FnueZlpVURsvAMCSJUvQpEkTjBo1CgBw584dnfdxubm5FfrC5uf5+vriyy+/xOHDh3H69GnMnj1be8zHxwcymQw//vgjrl27huHDh5d4vaJ069YN3bp1Q2hoKLZv345Ro0bh+++/x8SJE9G4cWMcPnwYOTk5OqNemulajRs3Lne7zxo6dCi+++47fPvtt5g3b16xdTVtXrx4UTt9TuPixYtGi6m4tjUjOM+3/axmzZrh8OHD6N69e6EbupRHs2bN9DaAeV7Tpk1x9uxZ9O3b1+TvcXt21OlZmumnUqkU/fr1M6iNwMBArF27FtnZ2YiJiYG7uzu6deumPZ6QkIAHDx4gPj5eZ1Ob5186/qLgVEMiIiKqNmJiYvDHH39g+vTp2t+yZ2dn6229LQgCli5dCgB6r6rRuHTpEjZs2IC1a9dqfwitW7euzrqSv//+u9Df+j9PkxiuXr0aBQUFOiNe7u7ucHV1xYoVK3TqlsWjR4/0Ris6duwIANp7Hzx4MJRKJTZs2KBTb82aNRCJRBg0aFCZ2y2Mv78/2rVrh9DQUBw/flzveE5ODj7++GMA6vecSaVSbNy4UecZ/fTTT/j7778xZMgQo8RUGFdXV3Ts2BFbt27VmbJ26NAhpKam6tQNDAyEUqnEp59+qncdhUJR4vTLwgwfPhxnz54tdPt6zbMMCAjAnTt38M033+jVkclkyDXkDeQl0Lxr6/l7GzBgAOzt7fHZZ58Vup4wIyOj1G0EBQVBLpdj69at+PnnnxEYGKhzXDMy9+zf7fz8fISHh5e6jaqEI15EREQ1mEoFVODPbqVqv7wSExOxevVq7fbiSUlJiIiIwMCBA/H+++9r6506dQojR47EyJEj4eHhAZlMhl27diExMRGTJk1Cp06dCr3+jBkzEBQUpLPeyt/fH6+//rp2OuPevXuxb9++EmNt1KgRGjZsiOPHj8Pd3R1ubm46x318fLBz506IRCJ07969zH2xdetWhIeH44033kCzZs2Qk5ODr7/+Gvb29hg8eDAA9UhUnz598PHHH+PGjRvo0KEDDh48iD179mD69Ok6G2kYwtzcHPHx8ejXrx969uyJwMBAdO/eHebm5jh//jy2b98OJycnhIaGwtzcHMuXL8e4cePQq1cvjBw5Evfu3cPatWvh7u6OGTNmGCWmoixbtgxDhgyBr68vxo8fj4cPH2L9+vVo06aNzqYPvXr1wuTJk7Fs2TKcOXMG/fv3h7m5OS5fvozY2FisXbsW/v7+ZWp79uzZiIuLQ0BAAMaPH4/OnTvj4cOH+OGHH7Bx40Z06NABo0ePxnfffYeQkBD8+uuv6N69O5RKJS5cuIAdO3bgwIED6NKli7G7BYA6cZdIJFi+fDmysrJgYWGBV155BVKpFF9++SXefvttdOrUCSNGjICLiwtu3ryJH3/8Ed27d9dL7ovSqVMneHh44OOPP4ZcLtfbIt/HxwdOTk4YM2YMpk2bBpFIhKioqDJP2awqmHgRERHVUGIx8MxmbpUaR3m4ublBIpEgLCwMOTk5aNKkCZYuXYoPPvhAZ1pW48aN0aNHD+zatQt3796FWCxGq1atsHHjRkyaNKnQa+/fvx+//fYbLl26pFP+2muvITQ0FOvXr4cgCFi2bFmpR4p8fX3x3Xff6Yx2aXTv3h07d+6Ep6enzguhS6tXr15ITk7G999/j3v37sHBwQFeXl6Ijo5GkyZNAABisRg//PADFixYgJiYGERERMDd3R1hYWHajUaMxcPDA2fOnMGaNWuwa9cu7N69GyqVCh4eHpg4caLOzopjx46FtbU1Pv/8c8ydOxc2NjZ44403sHz5cu1ujRVl4MCBiI2NxSeffIJ58+ahWbNmiIiIwJ49e3ReFgwAGzduROfOnfHVV1/ho48+gpmZGdzd3TF69OhyJcu2trb4/fffsXDhQuzatQtbt26FVCpF3759tZtRiMViREdHY/Pmzfj222+xa9cuWFtbo2nTpnj//fdLXMdoiHr16mHjxo1YtmwZJkyYAKVSiSNHjkAqleKtt96Cm5sbPv/8c4SFhUEul6N+/fro0aMHxo0bV6Z2goKCEBoaCg8PD71fgtSpUwf79u3DzJkz8cknn8DJyQmjR49G3759ixyprspEwouaMlYD58+fR9u2bZGUlARvb+/KDqdGyM7OxpEjR9CnTx/Y29tXdjg1Avvc9NjnpleV+1yzjqlp06aVHIlxKZVK7VqlytpwoaZhn5se+9z4SvqeeOLECXTr1g0pKSlo06aNUdvmGi8iIiIiIqIKxsSLiIiIiIiogjHxIiIiIiIiqmBMvIiIiIiIiCoYEy8iIqJqjvtoERGpVeb3QyZeRERE1ZhYLIZSqWTyRUQ1niAIUCqV2heimxoTLyIiomrMwsICSqUS6enpTL6IqMZSKBRIS0uDUqmEra1tpcTAFygTERFVY3Xr1oVcLsfDhw+RlZUFiURSab/tNSZBEFBQUIAHDx5Ui/t5EbDPTY99bjhBEKBSqaBQKAAA1tbWcHJyqpRYOOJFRERUjYnFYjRq1AiOjo6oVatWtfnhTaFQICMjQ/vDFFU89rnpsc8NJxKJYGZmBjs7O9SvXx+NGjWCmVnljD1xxIuIiKiaE4vFcHV1rewwjCo7OxsXLlxAhw4dYG9vX9nh1Ajsc9Njn1cvHPEiIiIiIiKqYEy8iIiIiIiIKhgTLyIiIiIiogrGxIuIiIiIiKiCMfEiIiIiIiKqYEy8iIiIiIiIKhgTLyIiIiIiogpmlPd4yeVynDp1Cunp6ejevTucnZ2NcVkiIiIiIqJqweARr3Xr1sHV1RW+vr5488038ddffwEA7t+/D2dnZ2zZssXgIImIiIiIiF5kBiVeERERmD59OgYOHIjNmzdDEATtMWdnZ7zyyiv4/vvvDQ6SiIiIiIjoRWZQ4rVq1Sq8/vrr2L59O4YOHap3vHPnzjh//rwhTRAREREREb3wDEq8rly5gkGDBhV5vHbt2njw4IEhTRAREREREb3wDEq8HB0dcf/+/SKPp6amol69euW+vlwux9y5c+Hm5gYrKyt4e3vj0KFDJZ538eJFzJgxAz4+PrC0tIRIJMKNGzcKrevu7g6RSKT3mTJlil7dzMxMTJo0CS4uLrCxsUGfPn1w6tSpct8fERERERHVDAbtajh48GBs2rQJISEhesfOnz+Pr7/+GuPHjy/39ceOHYu4uDhMnz4dzZs3R2RkJAYPHowjR47A19e3yPOOHz+OdevWoXXr1mjVqhXOnDlTbDsdO3bEzJkzdcpatGih87VKpcKQIUNw9uxZzJ49G87OzggPD0fv3r3x559/onnz5uW+TyIiIiIiqt4MSryWLl0Kb29vtG3bFkOHDoVIJMLWrVuxZcsW7Ny5E66urliwYEG5rp2cnIzvv/8eYWFhmDVrFgAgODgYbdu2xZw5c3Ds2LEizx02bBgyMzNhZ2eHlStXlph41a9fH6NHjy62TlxcHI4dO4bY2Fj4+/sDAAIDA9GiRQssXLgQ27dvL+MdEhERERFRTWHQVEM3Nzf8+eefGDhwIGJiYiAIAqKiorB3716MHDkSSUlJ5X6nV1xcHCQSCSZNmqQts7S0xIQJE3D8+HHcunWryHNr164NOzu7MrWXn5+P3NzcYuOpW7cu3nzzTW2Zi4sLAgMDsWfPHsjl8jK1R0RERERENYfBL1CWSqX45ptv8M033yAjIwMqlQouLi4Qiw17Rdjp06fRokUL2Nvb65R7eXkBAM6cOYOGDRsa1IbGf//7X1hbW0OpVKJx48aYMWMG3n//fb14OnXqpHdfXl5e2LRpEy5duoR27doV2UZ6ejoyMjJ0yq5cuQIAkMlkyM7ONsq9UPE0yXVxSTYZF/vc9Njnpsc+Nz32uemxz02PfW56Mpmswq5tcOL1LBcXF6NdKy0tDa6urnrlmrI7d+4YpZ327dvD19cXLVu2xIMHDxAZGYnp06fjzp07WL58uU48PXv2LDae4hKv8PBwLF68uNBj586dQ1ZWloF3QmWRnJxc2SHUOOxz02Ofmx773PTY56bHPjc99rnp3Lx5s8KubVDitWTJkhLriEQizJ8/v8zXlslksLCw0Cu3tLTUHjeGH374QefrcePGYdCgQVi9ejWmTp2KBg0aGCWekJAQBAQE6JRduXIFfn5+aNeuHTp16mTIbVAp5ebmIjk5GV5eXrCxsanscGoE9rnpsc9Nj31ueuxz02Ofmx773PQqcsdygxKvRYsWFXlMJBJBEIRyJ15WVlaFrpvKy8vTHq8IIpEIM2bMwIEDB5CQkKDddMPQeKRSKaRSaaHHrKys9KZUUsWysbFhn5sY+9z02Oemxz43Pfa56bHPTY99bjoVlWMABm6uoVKp9D4KhQJXr17FjBkz0KVLF6Snp5fr2q6urkhLS9Mr15S5ubkZEnqxNGvHHj58WCXiISIiIiKiF5thO2AUdkGxGE2aNMHKlSvRvHlzTJ06tVzX6dixIy5duqS36cSJEye0xyvKtWvXAOiuWevYsSNOnToFlUqlF4+1tbXee7+IiIiIiIg0jJ54Patnz57Yv39/uc719/eHUqnEpk2btGVyuRwRERHw9vbWjkrdvHkTFy5cKFcbDx8+hFKp1CkrKCjA559/jlq1aqFPnz468dy7dw/x8fHasvv37yM2NhZDhw4tdP0XERERERERYORdDZ938uTJcm8r7+3tjYCAAMybNw/p6enw8PDA1q1bcePGDWzevFlbLzg4GL/++isEQdCWZWVlYf369QCAxMREAMCGDRvg6OgIR0dHvPfeewDUG2ssXboU/v7+aNKkCR4+fIjt27cjJSUFn332GerVq6e9pr+/P7p164Zx48YhNTUVzs7OCA8Ph1KpLHK3QiIiIiIiIsDAxGvbtm2FlmdmZuK3335DfHw8Jk6caND158+fj6ioKDx69Ajt27fHvn37Ct3W/VmPHj3S29Bj1apVAIDGjRtrE6927dqhdevW+Pbbb5GRkYFatWqhY8eO2LFjh94OhBKJBPv378fs2bOxbt06yGQydO3aFZGRkWjZsmW575GIiIiIiKo/gxKvsWPHFnnM2dkZH374IRYsWFDu61taWiIsLAxhYWFF1klISNArc3d31xkBK0rnzp31tpMvjpOTk/Zl0URERERERKVlUOJ1/fp1vTKRSAQnJyfY2dkZcmkiIiIiIqJqw6DEq3HjxsaKg4iIiIiIqNqq0F0NiYiIiIiIqIwjXmKxGCKRqEwNiEQiKBSKMp1DRERERERUnZQp8VqwYEGZEy8iIiIiIqKarkyJ16JFiyooDCIiIiIiouqLa7yIiIiIiIgqmEG7Gmr8+++/OH36NLKysqBSqfSOBwcHG6MZIiIiIiKiF5JBiVdeXh7GjBmDnTt3QqVSQSQSaV9c/OxaMCZeRERERERUkxk01fCjjz5CfHw8QkNDkZCQAEEQsHXrVhw8eBCDBg1Chw4dcPbsWWPFSkRERERE9EIyKPGKi4vDuHHjMHfuXLRp0wYAUL9+ffTr1w/79u2Do6MjvvjiC6MESkRERERE9KIyKPFKT0+Hl5cXAMDKygoAkJubqz0+fPhwxMfHG9IEERERERHRC8+gxKtu3bp48OABAMDa2hpOTk64ePGi9nh2djby8vIMi5CIiIiIiOgFZ9DmGt7e3jh69Cjmzp0LABg6dCjCwsLg6uoKlUqFNWvWoFu3bkYJlIiIiIiI6EVl0IjXtGnT0LRpU8jlcgDAp59+CkdHR7z99tsYM2YMHBwcsG7dOqMESkRERERE9KIyaMTL19cXvr6+2q8bNmyIv//+G+fOnYNEIoGnpyfMzIzyqjAiIiIiIqIXlkFZUVZWFhwcHHTKxGIxOnToYFBQRERERERE1YlBUw2lUilef/11bN++HY8fPzZWTERERERERNWKQYnXBx98gPPnz2P06NGQSqXw9/dHbGwsZDKZseIjIiKicsrPB3JzAUGo7EiIiMigxGvZsmW4cuUKTpw4gZCQEJw8eRJBQUGQSqUYOXIkdu/ejfz8fGPFSkRERKWkSbrkcqCgoLKjISIigxIvja5du2LlypW4ceMGEhMTMWHCBPz+++8YPnw46tata4wmiIiICOrRK7kcUCrVX+fnAzLZ01EtQVCX5eWpPyoVIDbKv/ZERGQIo285+PLLL8PZ2RlOTk5YvXo1srOzjd0EERFRjSWTqRMqc3OgVi31qJZKBSgU6uNKpfrr/HxAIlGXcaohEVHlM1ridf36dcTExGDHjh04e/YsxGIx+vTpg6CgIGM1QUREVKMJgnra4P9enwmVSv3fIpE68RKJ1KNbYjFgZaU+rhkZIyKiymVQ4nXr1i3s2LEDMTEx+PPPPyESidCjRw988cUXGD58OFxcXIwVJxERUY2lVKpHrwoK1AmWIKj/LCgALCzUx0Qi9edZHOkiIqo6DEq8GjduDJFIhG7dumHNmjUICAiAq6ursWIjIiKq0QoK1NMKlUr1tEKlUj2F0NYWePwYMDNTTzksjiAwASMiqgoMSrzCwsIQGBiIhg0bGiseIiIignqa4JMn6g+gTp7y8gBLS/XIlp1d5cZHRERlY1DiNXPmTGPFQURERM+Qy9UfTaJVUKBet6XZMKMs8vPVI2ZERFR5jL6rIRERERlGqVSPbgmCejohUL6ESyxWrwVTKJ6uEyMiosrBxIuIiKgKyMtT/6lQPN1Iw8LCsGuKRIC1tXoL+lq11P9NRESVg4kXERFRJSsoUCdHEol6ZErzLi5jjFCJxeoETDPd0Mzs6UuW8/PV7YhEgI0NR8SIiCoSEy8iIqJKpFQ+fSky8HT3QmOuyTI3V68X0yRdSuXTKYhi8dN2mXgREVUccWUHUBy5XI65c+fCzc0NVlZW8Pb2xqFDh0o87+LFi5gxYwZ8fHxgaWkJkUiEGzdu6NV78OABwsLC0LNnT7i4uMDR0RHdunVDTEyMXt2EhASIRKJCP0lJSca4XSIiqoHkcnXiZWmp/qhU6oTIzIi/GjU3V49qPX6s3iWxoECdcNnYqDfsUCrVZUREVHEM/rauVCoRGxuLI0eOID09HUuWLEG7du2QlZWFX375Bd27d0fdunXLde2xY8ciLi4O06dPR/PmzREZGYnBgwfjyJEj8PX1LfK848ePY926dWjdujVatWqFM2fOFFnv448/xuDBg/HJJ5/AzMwMO3fuxIgRI5CamorFixfrnTNt2jR07dpVp8zDw6Nc90dERDVbfr56pEssVidamqQL0H8ZsqGsrIo/rpniyFEvIqKKYVDilZmZiYEDByI5ORm2trbIzc3F1KlTAQC2traYNm0agoOD8dlnn5X52snJyfj+++8RFhaGWbNmAQCCg4PRtm1bzJkzB8eOHSvy3GHDhiEzMxN2dnZYuXJlkYlXmzZtcPnyZTRu3FhbFhISgn79+mH58uWYM2cObGxsdM7p0aMH/P39y3w/RERUM2mm9QG6m2UIwtMt4zX/1IjF6lEvUyc/5ubqOPmiZSKiimPQVMMPP/wQ58+fx4EDB3Dt2jUIz3zHlkgk8Pf3x/79+8t17bi4OEgkEkyaNElbZmlpiQkTJuD48eO4detWkefWrl0bdqV4s2STJk10ki4AEIlE8PPzg1wux7Vr1wo9LycnBwrNv6JERERFUCrV0/uysp6u4dLQJF0WFrqjW2Zmxh/tKokm8VIqTdsuEVFNYtCI1+7duzF16lS8+uqrePDggd7xFi1aIDIyslzXPn36NFq0aAF7e3udci8vLwDAmTNn0LBhw3JduyR3794FADg7O+sdGzduHB4/fgyJRIIePXogLCwMXbp0KfGa6enpyMjI0Cm7cuUKAEAmkyE7O9sIkVNJcnNzdf6kisc+Nz32uekV1ef5+erE69k1VCKR+uvcXHWZpaU6AatsMpn6T3PzpzshVmX8e2567HPTY5+bnkzzzbACGJR4ZWVloUmTJkUeLygoKPfIUFpaGlxdXfXKNWV37twp13VL8vDhQ3zzzTfo0aOHTvu1atXC8OHDMXjwYDg7OyM1NRUrV65Ejx49cOzYMbz00kvFXjc8PLzQNWMAcO7cOWRlZRn1Pqh4ycnJlR1CjcM+Nz32uemxz02PfW567HPTY5+bzs2bNyvs2gYlXs2aNcOpU6eKPH7w4EG0bt26XNeWyWSwKOTNkZaWltrjxqZSqTBq1ChkZmZi/fr1Osd8fHzg4+Oj/XrYsGHw9/dH+/btMW/ePPz888/FXjskJAQBAQE6ZVeuXIGfnx/atWuHTp06Ge9GqEi5ublITk6Gl5eX3vo9qhjsc9Njn5teYX0ukz19N5dml0IzM/WI0pMn6vPMzSsx6Odo3h0GqOO1tFRPg6yoGAVB3Y5mDZzmHWPiUi6C4N9z02Ofmx773PSKy20MZVDiNXHiRMydOxe9e/dG3759AajXSMnlcixZsgQ///wzNm3aVK5rW1lZQV7I3Iu8/02Styppe6ZymDp1Kn7++Wds27YNHTp0KLG+h4cHXn/9dcTHx0OpVEJSzGpoqVQKqVRa6DErKyu9KZVUsWxsbNjnJsY+Nz32uelp+jwvTz2N0MZGncAUFKinHYpE6gRDoQCsravudD6F4mnSaOwXKyuVui9vVqmeJqViMVDWv7L8e2567HPTY5+bTkXkGBoGJV7vv/8+zp8/j5EjR8LR0REA8NZbb+HBgwdQKBSYPHkyJkyYUK5ru7q64vbt23rlaWlpAAA3N7fyB16IxYsXIzw8HJ9//jnefvvtUp/XsGFD5OfnIzc3l/9DEBHVUJqRIrkcyMlRJ1oFBerkCni6bkqhUI92Pb+hRlVjZqaOPT9fHa8m8bK0LP2IVGHy8tSf/Hx1AqYZVZPJ1O1YW6tHwqpy3xARlZdBiZdIJMLXX3+NMWPGIC4uDpcvX4ZKpUKzZs0QGBiInj17lvvaHTt2xJEjR5Cdna2T0Jw4cUJ73Fi++OILLFq0CNOnT8fcuXPLdO61a9dgaWkJW1tbo8VDREQvhoKCp8kWoN4wQ6FQJ1rPj2hJJOpPIbPoqySxWJ1Q5uWpkySR6GkyWZ7ph0ql+loymfqdYs+Oollbq/tREJh4EVH1ZfALlAHA19e32Bcal4e/vz9WrlyJTZs2ad/jJZfLERERAW9vb+2Ohjdv3sSTJ0/g6elZrnZiYmIwbdo0jBo1CqtXry6yXkZGBlxcXHTKzp49ix9++AGDBg2C2JBfARIR0QtHLleP0sjlT0e8zM2B6vJ7OJHo6cichcXTJEwQ1IlSrVqlu45KpT4nP1+dlFpYFD51USRS13vyRD3i9r8l3URE1YZBiVdgYCBGjhyJwYMHF7oRhiG8vb0REBCAefPmIT09HR4eHti67CqzMAAAIABJREFUdStu3LiBzZs3a+sFBwfj119/1XmHWFZWlnZzjMTERADAhg0b4OjoCEdHR7z33nsA1DvEBAcHo06dOujbty+io6N1YvDx8UHTpk0BAEFBQbCysoKPjw+kUilSU1OxadMmWFtb4/PPPzfqvRMRUdWlUKiTCLlc/admehxg2DS8qsjsmZ8SJBJ1MiSTqe9XpVInX4Xds0LxdF2bJvHSbKZR1PIJieTpOjiViokXEVU/BiVeiYmJiIuLg52dHYYNG4agoCAMGDAA5kbaAmnbtm2YP38+oqKi8OjRI7Rv3x779u0rcQrjo0ePMH/+fJ2yVatWAQAaN26sTbxSU1ORn5+PjIwMjB8/Xu86ERER2sTLz88P0dHRWL16NbKzs+Hi4oI333wTCxcuhIeHhzFul4iIqjjNGi3NxrpWVjVrWpxYrE62ZLKnOxFaWDxNkjQbZ2jWcQHqhEokUn+srIpOTjWjYDKZekMPIqLqxqDE699//8Xvv/+OmJgY7Ny5E9HR0XB0dMQbb7yBoKAg9O3bt9id/kpiaWmJsLAwhIWFFVknISFBr8zd3V1nBKwoY8eOxdixY0sVy7Rp0zBt2rRS1SUioupFpVInEjKZeqTLwkJ3NKgmMTdXfwoK1EmoZgRQM1KVl6dOrsqzEYeV1dPpjFzrRUTVjUGTIkQiEXr27IkvvvgCd+7cwaFDhxAQEIC9e/di4MCBqFevHqZMmWKsWImIiEwuLw/IygIeP1YnXVZWNTfpepZmPZtKpe6bZ3dsNHT3Q03iRURUnRhtNrpYLEbfvn3x1VdfIS0tDV999RXy8/Px9ddfG6sJIiIikxGEpyNceXnqqXDW1tVvHZehLC3Vn7w89Z+GvvOroODpejAiourEqL+zS0tLQ2xsLGJiYpCUlARAvUEFERHRi0QzrVCheLrRA0e5iqaZfmgMlpbqxIsJLhFVNwb/M5Keno64uDjExMQgMTERKpUKXl5eWLlyJQIDA1G/fn1jxElERFThNDvxaXYtVKnU64y4w57paLaVJyKqbgxKvPr27YvffvsNSqUSHTt2RGhoKIKCguDu7m6k8IiIiCres9MK5fKn0wqpcnCNFxFVRwYlXunp6Vi4cCGCgoLQvHlzY8VERERkMioVkJurXqOkUqkTLu6mV3k0I15MvIioujEo8Tp37pyx4iAiIjI5hUI90lVQoP5vW9vKjog0lMrKjoCIyLi4dJWIiGqk/PynL0POy1O/DLi6Sbp+H8sOnMf1B48rO5RS04x2cVdDIqpuyjTiJRaLIRaL8eTJE9SqVQtisRiiEuZjiEQiKPjdk4iIqhBBUCdbT56opxfa2VV2RGWTV6CEhVnx/wav/uVvRCRdAwA8yJVj5ZudTBWeQcRiTjMkouqpTInXggULIBKJYPa/PXU1XxMREb1INLsWisUv3iYaW09cw8rDf8Pe0hwxE3yx/GAq/s3MxdReLdHWzRF3sp5g4+9XkHgtQ3vO/Vx5JUZcNmKxOhlm8kVE1U2ZEq9FixYV+zUREdGLID9fvYboRdtI46/bj7Dy8N8AgOy8Agz64oj22PtxfxZ5nsAshoio0hm0xmvJkiVISUkp8vj58+exZMn/s3fe8VHU6R//zJZsTQKkkdAjVQggSEITAU+sKCKIyk8EPL07zlM4OzbkbL9DRUVFEQuiHijgz3KogIhSApHepIQiEEoKqdt3Z35/fHl2drO7ydZkE77v1yuvZGdmZ2ZnJzPfzzzP83lmR7IJDofD4XCiisvF6oeUyqYhuspMNmw6WgKLw4Uvt58I+n1pRo37b4er6QkvrhU5HE5zIyJXw1mzZqFz587o1auX3/l79+7Fc889h2eeeSaSzXA4HA6HEzWoQXK8N0V2uETMXrkH3+w5BbEeEdKvXUvoE1QY0CEFHVsZkGbUomdWMh78chvWHT4Hh0tsmJ2OEmSwYTaz1EOAfV92OxPLanXj7h+Hw+GEQ0TCqz7Onz+PhOZoE8XhcDicJovdzn4r4tzXd/6vh/B/u0/5TFcpBAzvkoE1B88CAFb/YyRaJ+n8rkOtZCG9pia8BEFuZG2xMKEliixSKUlAUlJj7yGHw+GETsjC69dff8W6devcr1esWIHCwkKf5SoqKrB06VLk5OREtIMcDofD4UQLq1VOM4xniqut+PS34wAApSDAdSHvLkGpwOvj+mNwdhp++6MMndOMSDUGDt2plUxdNjXhpdezptYWi/x90XenUjERxuFwOE2NkIXXzz//jOeeew4As4pfsWIFVqxY4XfZSy+9FPPmzYtsDzkcDofDiQKezZINhsbeG2+KKsx4be0BVFkdqDTbYXG6YHGwDsJvjO+PTilGHDhXhX7tWrqF1sBOqfWuV3VBeJ0oN8PqcEGrjnPFeQFymzSb2Wun0ztSyeu/OBxOUyRk4fXoo4/i/vvvhyRJSE9Px7vvvotbb73VaxlBEKDX66GN9wR6DofD4VwUSBITXTYboPOflddoiJKEB7/choPFVT7zhnfJwJVdMgAA7VuFrhaTtXIx1Cs//Y6nrvVfkx2PKJWsv5rLxb43g4FFulwuLrw4HE7TJGThpdPpoLtw1zp27BjS09PdrzkcDofDiUccDjZ4V6vjr7broeXb/YouALhvSOeI1n17/w5YXHAMALB02x+4pXdb9Mxq4Z5fYbaj1GSDS5TQOS0RSkX82TwqlXKvNZ5iyOFwmjIR3X5EUcSaNWsCzv/2229x/PjxSDbB4XA4HE7EOBzsJ978njYcKXabZNTm6u6tkdOmhd95wdK+lQGfTBrkfn37RxuRf6wUH28+grsWbcIVc1fjlgW/YtzC9Zj3y8GIttWQiCIXYRwOp+kRkavhww8/jKqqKowePdrv/LfffhstWrTAkiVLItkMh8PhcDhhI4pMdDWGoYbF4cLH+Uew8WgJ7C4R792Rh5Z6pv7OVVnxz+XbAQAKAfjk7sGYt+4gthwvAwDc2rd9VPahV5a3eLvv8y1+l1uy9Q/cN6Qz9AkxNTyOCjYbSx3lcDicpkREEa/8/HxcffXVAedfddVVWL9+fSSb4HA4HA4nIqi2qzF6P81Ytg3vrD+MXUUV+P1sFdYXFgMAXKKEf6/Z7zbQePLaXujTpiXuyu0EgBlnDM6u3zwjGNRKBV4Z289nepJWjSkDszGqRyYAwGR3YuW+01HZZqxQKFiNl8PR2HvC4XA4oRPRY63y8nIkJiYGnG80GlFWVhbJJjgcDofDCRuXi7nhKRTMhrwhqbQ4sPFoide0MpMNALC44ChW/X4GADA4OxW39esAALiySwY2/PNqGDQqCEL06q2u6ZGJ5DvzUGayIT1Ri1SjBlnJOmhUSpw4b3Lvy3d7izDusuhE2mKBQsEimORwyOFwOE2JiCJe7du3x8aNGwPOX79+Pdq2bRvJJjgcDofDCRubjQ3SG7q2S5Qk3PvZZp/pe05XYN+ZSsxbdwgA0EKnxnM39PZaJlmXAFUMHEAGdkrFDb3aYECHFHRKMUKjYrmX7Vrq3ctQ3694RqdjDZY5HA6nqRHRFfaOO+7Af/7zH7z55psQPapcXS4X3njjDSxduhR33nlnxDvJ4XA4HE6okA25IDSsk6EoSfj36v34/RxzKsxI1EJ3oX/W6gNncfuHG2B3iRAAvHBTX7ROalxnYEEQMDqnDQBgd1F53DdbVirjz5mSw+FwgiGixIsnnngCGzZswPTp0/HCCy+gW7duAICDBw+ipKQEw4cPx5NPPhmVHeVwOBwOJxTs9oZxMrQ5Xdh3tgpbigWs/OEADpaYcfy8CQDQSp+AJVOH4sFlW7G7qMLrfeMua49hndNju3NBMqB9Cr7dUwSz3YVhc1ejb9uW+NeNvd3NmuMR3suLw+E0NSISXhqNBqtWrcKiRYuwYsUKHDlyBACQm5uLW2+9FZMmTYKCP5bicDgcTgPjcABWK6sHipWboc3pwpJtf+Cj/KMXareUAOSarjSjBu9MGIBUowZ/HdoFz/+wF6crmRVfh1YG/P3KrrHZsTBIMWrcf9fYnNhwpAQj3vgJH0zMQ27H6Jh8cDgczsVOxKXGCoUCU6ZMwZQpU6KxPxwOh8PhRITLBZjNLM1Qr69/+XAoqbbi70t/c6cTeqIUBMwY2R1j+7ZDopZZKV7ROR0/3j8Sh4urUVhSjSu7pMeVbfugTqkYndMGx0prYHeJOFRcDQC4/4ut+HTyYHRNT4r6Np2iiD1FFdh24jx+2H8Go3Pa4O6B2VHfDofD4cQL8XPV53A4HA4nQpxOwGRiFvIaTfRNGMx2J/65fLuXW2Fmkg539suCUHYQw/OGoENG4AhRl/REdEkP7AbcWKiVCrx4U18AgN3pwn3/KcC2E+dhcbgw+ZN8PDiiOwBgbN92ERtw7DtdgWU7T2LDkWKcrbK6px/8qQordp3E/NsHICs5RoqZw+FwGpGQhNeIESOgUCjw448/QqVSYeTIkfW+RxAE/PTTT2HvIIfD4XA4wSBJTHCZzcz5LtophvnHSvHQim2otjrd04Z1TsecWy6DaDejoOAgUgwNbJ8YAxJUSnx81yA8t3IPlu04gWqbE8//sBcA8MX2P/CvG/vg0szkkNdrc7owZfFm7DldEXCZo6U1WHvwHP7nQj+zQAgCr/HicDhNj5CElyRJXu6FoijW22dE4ldGDofD4UQZk4nVbxkMssOdwyFbx0dTdH275xQ+2HQER0pr3NMEAO/ekYtBnVIhCAJqmmFfqR6tfdMLDxVX4/YPN+Cd2wdg6CWhGYPMX3/YS3QJAGZe0xNGrRov/bgPVVbWFbnc3DQPpihyt0UOh1M3IQmvdevW1fmaw+FwOJxYY7EwgUXPARMTWfTDZmPiK1p1XSfLzXjhh70+TZBv7t0WT4zqCYOmeWfrj85pC7PdCX2CCp1SjNhyvBTvbSiEBOBvS37Dg8O7YcqgS6BU+H8AW1RhxqajpThdaUZJjQ1f7z7lnvfarf3wp26t3Q9vb+iZhSvmrkalxYEFGwuRrFPjrtxOAR/uxlPEy2pldYV07jV0zzgOh9N0iOtnMzabDY899hiysrKg0+mQl5eH1atX1/u+gwcPYsaMGRg8eDC0Wi0EQcDx48cDLv/NN9+gX79+0Gq1aN++PZ599lk4nU6f5SoqKnDfffchLS0NBoMBI0aMwPbt2yP5iBwOh8MJAZeLiS6LhQktMtJwONhrtTryui6z3YkXftiL0fPXeYmuewZfgoUT8/CvG3s3e9EFADq1EpMHXoLb+nXAgA4puP/Kbnj06kvd899YdxB9X1qJ+b8ecme32J0urNxXhEmLNuHat3/G7O/3YOGmI16i6+bebXF190wvUSUIArI8+pnNWfN7nSmJ8SK8HA753DObmQiLh/3icDjxSUh3jhMnToS1kfbt24f1vsmTJ2PZsmWYPn06unTpgo8//hjXX389fv75ZwwdOjTg+/Lz8/Hmm2/i0ksvRY8ePbBz586Ay37//fcYM2YMhg8fjnnz5mHPnj14/vnnUVxcjPnz57uXE0URN9xwA3bt2oVHHnkEqampeOeddzB8+HBs27YNXbp0CeszcjgcDid47HY2uNXrmZEGNUi229nrSKJdRRVmvPPrIaw+cBYWh8tr3oR+7TH9gsHExczEAR1xuLgKX+2ShdQ76w/jnfWH0SnFgAqLwydVUCkISDEkINWoRbuWetw3pLPfdV/ROd3LJfJMlRW92wTel3gQOJ7CS62W2xjoGrcnNofDiVNCEl4dO3ast6bLHy6Xq/6FalFQUIAlS5Zgzpw5ePjhhwEAkyZNQq9evfDoo49i06ZNAd970003oaKiAomJiXjllVfqFF4PP/wwevfujVWrVkGlYocjKSkJL774Ih588EF0785utMuWLcOmTZvw5ZdfYty4cQCA2267DV27dsWzzz6Lzz//POTPyOFwOJzgcDpZlIvSC5VK9mO1skiDUskGu+FEu0RJwnsbCvH+xkI4XHIdc1ayDqcrLeiVmYy/DYufnluNiUIQMPvGPnjiml6Y/+shfLT5qHvesTKT++8krRq39GmLq7q1Ru82LQOmI3oyKa8T8o+VuiNdJdXWet7R+EgSE/0qFUsxtNkae48aBkli/5MKBa9r43BCISTh9eGHH3oJL1EU8cYbb+CPP/7AxIkT0a1bNwDAgQMH8Pnnn6Njx4544IEHwtqxZcuWQalU4r777nNP02q1uOeeezBz5kycPHkS7dq18/veVq1aBbWN/fv3Y//+/Xj77bfdogsApk2bhhdeeAHLli3DU0895d6fjIwMjB071r1cWloabrvtNnz66aew2WzQaDQ+2+BwOBxO5Fgs7Eel8jbO0GojW2+F2Y7py7dh24nz7mlDstMwvl97DOucDrVSAUmSwnro2JzRqZX451U9MHlgNmYs347tJ+Xj9+Dwbrjj8o4hp2Mm6xLw2eTB6P3iSgCoM9VQpYqPiBc9CKDz0MN/rNkhikxkAkB1NRNeOl3seuVxOM2RkK6KkydP9nr9wgsvwGq1orCwECkpKV7zZs2ahaFDh+Ls2bNh7diOHTvQtWtXJCV5uyrl5uYCAHbu3BlQeIWyDQC4/PLLvaZnZWWhbdu27vm0bL9+/aCo9WgnNzcXCxYswKFDh5CTkxNwW8XFxSgp8S7QLiwsBABYLBZUVfk24eREH5PJ5PWbE3v4MW94mtsxdziYi6HDwSJaWi37O1I+334K89Yf85p2+2Vt8OAw1sTXZqlBsAEMs9nk9ftiIQHA22N74o1fj+KHA+dw/9Bs3HBpOiSHGTURfkcr953G03+6xO881jqg/vOcxFmsdHNNDRMjtB2LhUWAonF+xhsWC1Bezo51TY0JNhsTX35K4jlRpLldz5sCFoslZuuOqDr43XffxYwZM3xEF8CiQffeey/efPNNPPHEEyGv+8yZM8jMzPSZTtNOnz4d+g772YbnOmtvx3MbZ86cwbBhw+rcn7qE1zvvvIPnnnvO77w9e/agsrIypH3nREZBQUFj78JFBz/mDQ8/5oE5UQPM2+N9C8zQSchN+AMFBX+Evd69ey/OYz5ICwzsAwg1+1FQsD/CtcnfS0HBz/Uuzc/zhufgQX7MGxp+njcc4XpaBENEwqusrAxmszngfLPZjLKysrDWbbFY/KbuaS/E86OhRmkdgbbjGYWKdH+mTZuG8ePHe00rLCzEmDFjkJOTg379+oW8/5zQMZlMKCgoQG5uLgwGQ2PvzkUBP+YNT3M65qLIogouV3Rtuud9th2A/AT55Rt7oH/bFjCG6VZoNpuwd28BevXKhV7ftI95Y9PjyA78XlyDvPYtkJvr/4GmJAFVVSYcPOh9nksS+yGnS6eTmV5oNCxSGs3IlyiylDtJYtsA5G1KEttmYqLcX04QWN85SYpdBC5WvcTMZvYjSfJ5LggGGAzcSCTWNKfreVMhlo7lEQmvgQMH4vXXX8d1112H/v37e83bunUr3njjDeTl5YW1bp1OB5ufKlWr1eqeHym0jkDb8dxGpPuTnp6O9HT/zSZ1Op1PSiUnthgMBn7MGxh+zBue5nDMzWY2qDUao9cUefOxUhSWMtHVQqfG8nuHIT0xwmKxC+j1BhiN8XPMqceUTtd0TBBaGLQAamBxIeCx9Kw3MhgM0GqT3GlvCgWrAdNomFg3mdhrlYqJr2idRySylEq2bk+cTnbcBUEWWTodW9bpZPvmryxckuT1UmqtXu+7flrWbmfbEUX2m0RgtESmKMq1lYmJclqhXm+AICTBaGRikhN7msP1vKkQDY0RiIiE11tvvYXhw4cjNzcXAwcOdFuqHz58GJs3b0arVq0wb968sNadmZmJoqIin+mUHpiVlRX+jntsg9ZZu17szJkz7noyWpa2Hav94XA4HI4M9ewShOgNlgFgybbj8t9Th0ZNdDUUTicTVAkJ7MflYj+ePcxYDZQsCpzOptPYl6KONbbAxUOexhoU4VIq2flCApM+r07HpldXMzGj0/kXPaFC4srfcaV9oe8gIUF+LUlsHwWBCRtRZNNIPFEzZoVCnmcwyOKLRCdZ15NxNC3vdLLfZPgRyf8O1VcqFGx9NTXyPNp3DocTPBE9/7r00kuxZ88ePPDAAygrK8PSpUuxdOlSlJWV4cEHH8SePXvQs2fPsNbdt29fHDp0yMd0YsuWLe75kULr2Lp1q9f006dP49SpU17b6Nu3L7Zv3w6x1lVmy5Yt0Ov16NqVWw1zOBxOtKAn7TZbdAXDH+dN+OngOQCskW+bFk3Pks1qZYNgGsjb7ex4mUxMgJhMcpRHo2ED/KYS7QKYYyIAWOyBW9F4RnMoOkSRIjo+BIkGnY6dTyZT5IYQZKdee18890+vZz8aDRPFSiUTUNTvq6oKqKxkv6ur2XfpGeXS6diPxcIET3U1W76ykv1dU8M+m8EAd8qfwcCmVVfLP55GHyTKgoXOrUBCNdT1cTgXOxFfijMyMjB37lwcOHAAFosFFosFBw4cwGuvvYbWrVuHvd5x48bB5XJhwYIF7mk2mw0fffQR8vLy3BGqEydO4MCBA2Fto2fPnujevTsWLFjg1Wts/vz5EATB3a+L9ufcuXNYsWKFe1ppaSm+/PJLjB49mlvJczgcTphIkjwgplSrmhomImrbx0fKu+sPu/+ePDA7eiuOEXQ8rFY2wKVGvdQ3SpKYqEhIYL/1epYSlpzM0jNJgMSD9XqwnK5kNdNnqiyQAuy4IMifiSIvlMKXmOhfDJEAcziYmIkEu519F/5SAP2hULDvSBDYb0qJJLFEwkmr9Y5c0jI2G/t/sNlYhEupZN+vv4cSdC5YrXIqIsB+m81sejBQbRrVr9VGo5Fr6jgcTnBElGroyZkzZ1BcXIzOnTtHpfgvLy8P48ePxxNPPOFe76JFi3D8+HF88MEH7uUmTZqEX375xeviXFlZ6U5x3LhxIwCWFtmiRQu0aNEC999/v3vZOXPm4KabbsKoUaNw++23Y+/evXjrrbfw5z//GT169HAvN27cOAwcOBBTpkzB/v37kZqainfeeQculyugWyGHw+Fw6oYiNTabd+oVNUuOZqr917tP4bu9LIW9b9uW6JyWGL2VxwBKoaNoCUWxqHeSKLJBNvVR8hfZaopW31s9eqqdqjCjXcu6xxQkLILpJ6VQyOl8Tmfwwqk2VE8WznCHxFQoy4faK4uiayaTHJGizxxs7Zfdzn4CfUY6llx4cTjBE7Hw+vrrr/HYY4/h8GH2FHH16tUYOXIkSktLcfXVV+PZZ5/FmDFjwlr3J598gqeffhqLFy9GeXk5evfuje+++86vrbsn5eXlePrpp72mvfrqqwCADh06eAmvG2+8EStWrMBzzz2Hf/zjH0hLS8PMmTPxzDPPeL1fqVRi5cqVeOSRR/Dmm2/CYrFgwIAB+Pjjj92NozkcDocTPE6nLLoAeUAsinJEJ1ocLq7Gcyv3AABa6hMw+8be0Vt5jKA6LoNBdqvzdOfT69kAu640Qk9zh6bCNT0y8ePvrH46/1hpvcIr1KiLVsvOPbM5cHTM3/pJZFB0rSmkb9LDDEBOxwym6ThFu5TK4I4Ph8MJjoiE17fffouxY8di0KBBuPPOOzFr1iz3vNTUVLRp0wYfffRR2MJLq9Vizpw5mDNnTsBl1q1b5zOtY8eOAdMT/DFmzJig9rFly5ZYuHAhFi5cGPS6ORwOh+MLmT+YzXINDBkJRDO1kHjlp/1wuNgI9N9jLkOnFGP0NxIBFN2iv0l0arVyfU1tp7pAKWCB1t9UmDIw2y28BPgf9XumGpKzYLCoVCyVVamUI62UBgiw85BMK+icJOHl+bqpVBhQPZrNJht4OByBzx9RlNMa64q0eR4vDocTHBE9r5k9ezaGDRuGDRs24O9//7vP/EGDBmHHjh2RbILD4XA4zRCHQzbOoAGgQhEb0XW0tBqbjpYCAMb2aYeBnVKjv5EIkCQW+VOrZSt0m02ObhGRRK48DRbinbYt5dH+5uOlAZcj4WW3BxfFITzrrMjYwmSShZXFwqaR+HA42DyKOFJdVrhpig0JpQOScQfAjhd9Xn84nWwZTzHqDxKhTenc4nAam4iE1969e3HbbbcFnJ+RkYHi4uJINsHhcDicZgjVyIQStQkHSZLw7oZC9+u749BQw2qVe07pdLIw0GojT2cjIScIgQfa8YY+QVY0q34/g8Gv/ojbPliPKqsD206cR2mNb0/NUM+jhARv10eTiYmtqirZPp2cBSnqSMK4KaVuJiTIhhz0YMNuZ+ccOWDWtuYnQ476hKVS6d08msPh1E9Ez2v0ej1MJlPA+UePHkVKSkokm+BwOBxOM4PqRxpiELv20Dl8v+80ACCvYwqyUxs+xZCMQqguyxOrVTZb0OnkNDDq/RQpgsDc7yiqlhjffiIAALXSW21WW534/WwVhry6yj3t47sGoZ2WDWHCiTwJgvw+EmHk9qfRxCby2hjQ/5jNxj4TRQZJfCmV7PMqFPL/Jbk1NiWByeE0FSJ6ljZixAgsWrQITj+2SWfPnsX777+PUaNGRbIJDofD4TQjqLaLBoKxxCmKbvv4RI0Kz4/uE9sN+oE+p8HgW2flcLBper08ICbbcYp8RQOFQragp2gG9buinl81NfEVEevROqnO+V/u+MMtYqMhUCnCRYYlzQmt1lfI099OJ/t/pJRLapAcTP0aF2YcTuhEJLxeeOEFnDp1CgMGDMB7770HQRDw448/4qmnnkJOTg4kScKzzz4brX3lcDgcThOHRBdZoceSFTtP4sC5KgDAxAGd0Dopit70QUDRK5VK7s1E4ovmUSobDWIpQhXtY6PRsB/aLqWSUc8vnY6Jsnhh6dShMCQEDmWdLDc34N40bQRBTqn0RKtl50FNDTsnqBlzKKYhvI8XhxMaEQmvbt26YcOGDUhJScHTTz8NSZIwZ84cvPjii8jJycH69evRsWPHKO0qh8PhcJoyViv7kSQmLmJJldW0h35yAAAgAElEQVSBDzcdAQC0TtLiz0Muie0Ga0EmDdRzC2ADX2qEbLXKDY8bwpZcqWTbSk72/qHGvWp1fEW8BEHA2gevwrzxl6NnZjIAoIVOLiZSNQUv9yYANW+u3biZw+HEhog9eXr27Ik1a9agvLwchYWFEEUR2dnZSEtLi8b+cTgcDqcZYLEwsWGzhdd0NhRcooQnv9mJokoLAGBSXjY0qobJH3M4ZCtycr8jUaNSyQ2jSXQ1ZFpbfSYIKhXbz3hJtdMnqDC8awZ6ZbXA3tMVuKJzOv62pAD5x0rh5B7mUYELLQ6nYQn7kZHZbEb//v3x7rvvAmA9rgYMGIC8vDwuujgcDocDQO5PZTYz8aXXx3awV2mx4+EV27HuMHPUHd4lAxMHdIzZ9siam4wZADmFj0QXwNK3KLJAbnnx5AZHBgvxqGdSjRoM75oBpUKAUsFOnmNlNThYXNPIe3Zx45k6y+FwgiNs4aXX63Hs2DEI/HEJh8PhcPxgNrP6EbOZRVKMxuim1Ym1Rn0Ol4ipn27GmoNnAQBtW+jx4k19oIjBfcrlYp+LzDEoddJolFP4PIUV1dkYDEBSEhNe8YRSyQSjH6+suKLSwppGVVudmPyfHTgV2FiZ00Bw8cXhBE9Et8Brr70WP/74Y7T2hcPhcDjNBIuF/ZA4iaZL3/GyGuS88F/0eXElPv/tuHv6pwXHcKi4GgDQr10rLJo0CIna6IaVKFWQGswaDCy6RYYEKlXd4lIQGqamK1Rov+jz0fcWbxRVeJtqHK7kD38bm3g8TziceCWiy//TTz+NQ4cO4a677sKGDRtQVFSE8+fP+/xwOBwO5+LB4WCiy25nUR+ySo8GVVYHRr/7i/v1S6v2ocbmwLkqK+ZfsI7vlGLAwol5SE+M3obJft1iYSLLaGSCK5qCsrHRaGTTDY1GdruLJ67vmeX12hhH6ZoXI9T/i8PhBEdE5ho9e/YEAOzfvx+ff/55wOVc8WSVxOFwOJyYYrMx0WUwRF+UPP/DXp9pg15ZhbyOKbA42L3miWt6+TThDRdyJ1Qq5Qa0Ol14TXvjHU8Le6WSDarNZvY7loYbksSEbTBNe2/r3wGfekQ5XTza0qhQlFQU4zOSy+HEGxHdOp555hle48XhcDhxisvV8AMi6tMVzCA6FHYVleN/Pt4UcP6W42UAgCs7p2NQp9SIt+dwyH2tyIqdGtFeDCQksM9KtWwKhVynFo1jQL3EXC45zdFmY+uvy3SkU4oRq/8xElfPWwsAELnwalRIeNH/fDwZxnA48UhEwmvWrFlR2g0Oh8PhBIPnQNUTp1NuSkzOdGaz7LDXUPvmGe2KFkUVZh/RtfzeK/D2L4ew9tA597RknRoP/6lH2NuRJLbvTqfcTJbqV2LtxhiPUKSLeo3RAFupDK3Jric2Gzu+SiUbpFNU1G5n0yg9tS48o5k84tW4UKohfa9ceHE4dRO1ZAlJklBSUgIASEtL45EwDofDiTJOJzM+UKm8hQ1ZtpNwsLD2VbBaWS2SJDWMaLDb2U80654kScKT3+7ymd41PQlvjL8c3+45hTUHziKnTQvc2rc9WuoT/Kylvm3IgishgQlVEhckvC7GW5ogsPNHENgPNX6uqWHnYahilCJcej07tiqVHD1Tqdh34HDUf76qFPJMHvFqXDzPi1j35+NwmgMRJ6Ds378f48aNQ1JSEjIzM5GZmYmkpCSMGzcOe/f65uJzOBwOJ3REUe6FVbvXksUiN+6lQRAgN+6NdfG73Q5UV8vbj2Y63v4zldh2wtuk6d4hnd1/j85pizfGX44/D+4csuiSJFlIuFwsldBolPttUWTxYq5doRRD+lunY8dGrWbno83m39VOFOWHAGYzE2oWC3sfCS/P80StZj8KBRPAdZWGK7nwihsUCrkx+MX8f8LhBEtEEa/169fjuuuugyiKuPnmm9G1a1cAwMGDB/HNN9/g+++/xw8//IArrrgiKjvL4XA4Fys0gK0tuqqr2UDVbmcDYDKCALzTgGw2Ns1giN4AicQebd/liv5T7w/yjwAABAB3DugIQ4IKfxvWJSrrptolSqVTq70NJji+CAKLCFJ0kxpIU32PJMlRK5VKbsxMAo4G6v6g1EY6l6k3Wm2UHicwF16NT0KCnOrM4XDqJiLhNWPGDKSnp+OXX35Bu3btvOadPHkSw4YNwz//+U/89ttvEe0kh8PhXMyQsKE6G0ny/rFamXig1zQAInMEGggDbCAcDXFBA25Jkk0R9PrI1+vJzlPlWH2ANUMe0TUDj4/qGbV1U02RVsuOR0LCxZlOGA5kspGQILcOcDpl0U/z1Gr2OtjjqlKx96lU7NwKuJxHxIvXeMUfdA0Sxeib7HAaH/p+PaPhnOCJ6Lnnvn37MG3aNB/RBQDt2rXD3/72N+zbty+STXA4HM5FDxlWkKGBy8UiXTU1bLCbkCBHC2pHE3Q6JswoJYzSASPdH1qnw8GiXNEuqi832/HE1zsBMDOFJ66JnugC2H4nJLCoikbDBxDhIAhyTZxGw0QsNZQmy/1Qj6vRKJ/PgRrzegovp8S/uHhBkoDKSvmnulp2BuU0fWw29p1WVgJVVXIWBSc0Iop4dejQAbY6jrzdbvcryjgcDocTHGTPDrDBqFbLptGAlqIEgSBXQ1GUI1T03nD6UVFkw2qVI0aRsu90BT7IP4LVB87is8mDcazMhKc8DDVu69cerZN0kW/oAnY7+9xUx8WJDHKAdLmi199MEAKbbAiCgGSdGpUWB2p48964QKXybjsgCOx8CCSeOU0Hcqs1m2VHUuq7F43r/8VGxH28ZsyYgRtuuAF9+/b1mrdjxw7MmzcPr7/+ekQ7yOFwOBcjVK9FdTSUxqdWy5GEUNwKFQoWTaipYa/pfXVZzTudbDmqGaN9slrl+p1IcIkS3t9YiPnrD7lrdSbWso0fekkaHhjeLbIN1YKidLyeK3oIQvREF513LlfgesQUgwaVFgequfCKCyhdl6BrBadpIopymjplXCiVcg0vtQ/gpiqhE9FlcvPmzcjIyED//v0xePBgdO7MnKYOHz6M/Px89OrVC/n5+cjPz3e/RxAEvPHGG5HtNYfD4TRzyEyDUgw9BRb9HWq0huzByTrdUzg5HN6pYRQh82ycS+mFkfRxIlyihGlLC7DpaGmdy829tT+06ujZJFJvM17TFb/QuVbX95NiSMDRUqDawb/EeIQeDPGIV9PD4WDXfhJWkuTrQkpRL2rBwQmeiITXW2+95f5748aN2Lhxo9f8PXv2YM+ePV7TuPDicDgc/3iaZZBbYLSbH5OI8qy9sNvlgS6lH9JTTnKnc7mYGIxGpAsAPtp8xC26WuoTMHlgNuauPQB9ghLDu2RgSHYahnfNiKroovRIvZ4PFuKZYARxioGdhI0d8XK4RGw7cR66BCX2FFVgyCVp6JQSwI6Rw2kCUGqhZ4uH2tA9gguv0IlIeIncO5TD4XCiArnDSRK7mdlsge20o4UosmJpgIkSusFSmpfTKe8PEF5NmN/tShL+89txAEC7lnosnToUiVo1pg66BJIkQYhBKIo+i8EQffdFTvShiEkgWujYaM/sbKAdCsC76w9jwcZC9+uMzVqsnDYcCaooNrNrwvCIV9ODrpX1GSZRu5JQUt45UWigzOFwOJzwIfFjMsk/osgiXbG+mZnNci8uElhOJ5tmNjOhlZgo/0SrhueVNb+juIY5htxxeUckauU7fCxEF8CErFbLi8GbAmTOUNezXXI2bMyBvSRJXqILAM5VW/Hij9zNmeDCq2lB94Fg6rYo3dDB6yxDggsvDofDaSSojspuZ9EuvZ4JnIYQB7QdShfR69lg12KRLeqVMXhov6eoAosLjrlfj+0Te+dbh4MNJMimnBPfiCI7F+uyIldcEF719fE6WW7C6UpzFPdO5nSlf/eI5TtPxmR7HE6soXT3YK6TarX8kI6Lr+CJ0vNLDofDiV/oqSsFU5xOlkrXmAYLoij34XK5WApcQ4sClYoJLtpurFPwSmusmL58m/t1z8xkGDSxvQ2JIhvAcxfDpkMwTZeVdUS8rA4Xlu88gbd/OYRqmxMqhYAFd+ZhQIeUqO5nYUm11+uOrQw4fp51fnaKIlQXucqvL2rJiT/ITCOY+6IgsHsGuVcajdHLimjO8EPE4XCaLZLExI0kscGcQiGn0wHsKV2s66gCQU2ISfw0Fg01Niw4XopHvtqB82YWxkjUqrBwYl7Mt2u1MjMQnY5Hu5oKCoXsphkI5YWZLgBOl4iXV+1DYUk1SmtsOFJa47WsU5Qw9dPNWHz3IPRt2ypq+3muyur+e+W0Ecg/VoJ/fb8XAFBcbUVW8sVdTMiFV9MjVKdCQfDuLWk0RjdTQpLYOUTnUX11Z00BLrw4HE6ThBo5ShJLdaAbgEIh26VTHxKKeNhs7DX1B2qsp3NWq2ykcTFEYX7YfxqPfLXD/XpUj0y8cstlMavnIijFMFqmIJyGo75TQyHIEa9/rT6EVQdL6l3nXYvyMXFAR9x/ZVcYNZGP4I5diG4JAFonaZGVLDf5nvrpZvTOaolZN+RAn8BPPk7TwOFgIicU8aRQsHsvGTQFk71BkTXPlgO1X5PBk8vFllepgOTkpm/kwa8GHA6nyVFdzS7GJLzI9pyejFEDVpouSayWCmCDcKVSbiTc0Iii3A+LmlE2RyRJwoqdJzFrpdxSRACQ06YFXrqpT8xFF1ki6/XRsb/nxBducw0IfkVXsk6N/0wZgtZJOvx96W/IP8ZaF3z223GsPnAWb912OXq0To5oH/afqQQAdEwxQK1UeEW4iiosKKqwoHOaEW1b6rFi50kUV1sx//ZctGlxcUfCgqF2X0FO7LHb5eMeKtTbke6zBoN8P6Z7syTJIqo+4UXpjoLA1u25fFM/J6IivGw2G7Zv347i4mIMGTIEqamp0Vgth8PheOFysegW9ZgicwhAdmOiizhFOujJW+0LNt0EnM6GjYbQzU2rbZgbSKzs2evCKYp49KsdWH3grHtaokaFObf0w5BL0mK/fScTt3q9bBrCaXooFGwgp9XK/eTkeXV/qXNu6Yd2LdmTjffuyMXR0hrM/n4vtp88j+JqK15etQ+LJg0Oe99Ka2zYfvI8AKBfO5a+2DHFgCHZadh4VBaC83455PW+KYs3o3ebFriySzpG57T1u25RklBUYUZhSQ1sTheu6tYaamXdIQSXKOFMlQUWuwuXpBndEcFoUmNzYNXBYnxzWIFFJ3fjvMWJHq2T8fLNfaO6PUrD1ukujoyAxoYeVNK9NdwHgiS+zGZ2byWRRcILkMUUpRJ7/u05v/bp5PkQtakT8XDjzTffxKxZs1BZyZ78rF69GiNHjkRpaSm6d++Of//735g6dWpY67bZbHjmmWewePFilJeXo3fv3nj++edx9dVX1/veoqIizJgxA6tWrYIoihgxYgTmzp2L7Oxs9zIff/wxpkyZEnAdn376KSZOnAgAmDVrFp577jmfZTQaDaxWq890DocTXcgB0GxmF3i1Wh5cB5MWUftCLgjshmOxRL9JcV04HLLwCpVDxVV46ttd6NjKiP8d09dLUP16+Bx2FVVg2rCuKCw14cF8FZC/Hm2SdVh6z1Ak6xpuBPPqTwe8RFcLnRqL7x6MjlFsLEs389rfPVnjG408xbApo1az/xGzmQ26yICG6iL9CZEBHVph8sBL0CMjCWmJ8j+YIAi4JC0RH901EM9+txv/t/sUtp8sx29/lIVtuDFv3UH338M6pwNg6Y/v3pELlyjhmf/uxje7T/m870yVBWeqLPjp4Fn0ymqBCrMdpystOFPJpp+utGDv6QpUWGSbuEGdUvHarf280iNFScIvh4vx/b7TOFxSjRPnTbC72Oi2b9uWeOnmvmgbxcjaeZMN4xeuv9AGQgGAjfmOl5kwcUBH9GnT0uc94WoxejhFDXz5g5PYQGn6Lhc7xtRyI5LjrVLJWSgqlfz9RVpfS339agsvEnhNSaBHdEv66KOPMH36dNx+++0YNWqUl8BKTU3FyJEjsWTJkrCF1+TJk7Fs2TJMnz4dXbp0wccff4zrr78eP//8M4YOHRrwfTU1NRgxYgQqKysxc+ZMqNVqzJ07F1deeSV27tyJlBR2oR02bBgWL17s8/65c+di165duOqqq3zmzZ8/H0aPanxlLPyWORwOAHaRJdc/SZIHXZQ6Fontul7PhJxa3XDpC9XVTOyFUyB8tsqCW99fDwD4/WwV/jG8G9q1ZAOrDUeK8fcvtgKAT1+hokoLCv4ow9XdMyPb+SA5cLYSn3rYxU/o1x7TR3aPSk0NYbfLVuNqtXw+OJ1MjBmNPNLV1NFq2eCbUoPNZvb/qlSy797op27qqWt7ITs18FMUhSDgpt5t8X8XBNHUTzfjh7+PCDn171SFGSt2Mcv4VoYEDOuS7jVfqRDw16GdUWVxAJDQMcWIL7efgMkud3t2ihJueveXoLaXf6wUd3+Sj7tyO+FUhRlrD51DYXE1Aj3833mqHOMXrsdt/TqgZ2Yy8jqmIlkX/v+fJEmYtXKPu/debezOwA4aoUYorFZZaNvt7H9Yp6v/fU0REihKZcM/IHK52P8TNUAm86lo7AcJ5lhDJQTU7DnQ9b52nVhjG3REdIhfffVV3Hzzzfj8889RVlbmM79///548803w1p3QUEBlixZgjlz5uDhhx8GAEyaNAm9evXCo48+ik2bNgV87zvvvIPDhw+joKAAAwYMAABcd9116NWrF1599VW8+OKLAIDs7GyvCBgAWCwWTJs2DSNHjkTr1q191j1u3DieSsnhxBhRlPtLUYNGl4sNsKN10aQncFQLFOveWQ6HdwpcKLhECY/9306vadVW9kR83aFz+MeXW+t8/7rDxQ0ivMpMNsxYvh0Ac537bPJg9MxqEdVtkGGKXi8/saWbrs3GBmk6HRddzQGjkX2nLpc8YJKkC4JM7Tt86RRERPXy9t6uhs98txsv3NQHrZO8R/fnTTacrDDDZHPCbHfidKUFx8tMKK624pfCYvdyT4zq6dc2vl1LA+bddrn79YiuGVh94Cyu6ZGJ+7/4DZUW38ZHSVo1MpN0yEzWoVdWMvq3b4VFm49i3eFiHCquxtPf7fb7mYZkp6FTqhGdUgw4dK4KS7efQI3NiQ/zjwAArumRiVfG9qv32PjD4RLx6k+/4+dD5wAAPTKMuLNtBVp1vAx/X87qN8V61FWwD7asVrknFD10o5Tx5gJFaEhYkoNgQ2ZdAHLvSM8Uv3iOI5BDpsvFXtMYgXpOBjrHbDYmzuihXFJSExdehYWFeOCBBwLOb9WqlV9BFgzLli2DUqnEfffd556m1Wpxzz33YObMmTh58iTatfPfeHPZsmUYMGCAW3QBQPfu3XHVVVfhiy++cAsvf3z77beorq52pxjWRpIkVFVVITExscHrJjiciwFK/6OnVHY7u7DG4uar00WW+hcKVJem0YSedrFk23F3PQlxtKwGHVoZAoquvDQRW0sVcEnAN7tP4dLWSThZbsbdednITI7NSOa1n37HqQrWrHbSwE5RFV0ul+wEaTCw785mY+cGRULoPOG28c0DciqlVCiNRh6salXeo8THR10a1D1ZEATMueUyt8tmwR9luHreWtzSpy1mjOyBlvoEvPnzASzcdCRgRIkwJKgwvEtGUJ+lX7tW7lqwJ0b1xGe/HUefti0xsGMKspL1yErW+e1pd1nbVnh51T4s2fYH238Amck6tG2hR4dWBtw3tLOPaLyiczqe/m43yi+0bthwpAQuUcKpCjNe+nEfLu/QCn8e3Dmo/f7n8m1Yd5gJTYUAvHB9D5w8kO9V0xVIdykUspFCfYN6GkhTjRFd++lBS2MPlsOFjg31E/R01qX5wd57qC65tgkF1U8FmybocDCR62kFTw824xUSXiaTt1GH5znmWc9N9dsWi3x/t1rl496YRCS8WrRogdLS0oDz9+/f7zdqFAw7duxA165dkZSU5DU9NzcXALBz506/wksURezevdtvemNubi5WrVqF6upqJAZ4vPDZZ59Bp9Nh7NixfudnZ2ejpqYGBoMBY8aMwauvvoqMjOAuvBwOp26cTvbE02qVe23FsrGwSiWbc8QK6iVGT9xCHUBUWR1YsKHQZ/oTX+/0szSLNM24MhvtbAdRaNKgzMyerL+8aj8AluL01LW9QtuJethVVI4/f7oZ1gspRz0ykvDg8O5RWz9FtjQaOZ8/IUFOi6EaAo2maeX6c4JDqZSjxPT/MyTbO71v4oBOQa/v2kuzvNobAMBXu07hm91FSFApYHH4H50lKBXomGJAeqIWbVvoMTqnDbTq0MMEN/Rqgxt6tQlqWaVCwJPX9sL4fu2hUgho20KPBFXd27yySwa+um8Y/rl8O7afPA+T3YmjpTX454ptOF5mwqajJbgrtxM09axnd1G5W3QBwEs390VmkhYnwQQgcai4CgM7+WYCKZVs0OsZlSChQAKCvleTiV33STxQrRCJhHgRXrRPtcWPp8Dy/O05nSJdWi27VgmC7AIYaFueworqsWqLLjKeCTaNzm5nx9RgkGunPIVLPKJUyi7G1GCd7gd0TChDhrJlSGRRBkS89JWLSHhdf/31WLBgAaZNm+Yzb9++fXj//ffDru86c+YMMjN9U2No2unTp/2+7/z587DZbPW+t1u3bn7f+8MPP2DMmDE+wqxly5a4//77MWjQIGg0Gqxfvx5vv/02CgoKsHXrVh+BWJvi4mKUlHhb3hYWssGUxWJBVVVVne/nRAfThaucqa6rHSeq+DvmVDwNsBsvpRMBck8uinCZzbHdP7NZvvFEO4hNH5miajpdaDb2lRYHrl2w2f169rXd8MwPB/0uu+Zvg2BzirA5RSSrXNi7F3jtxi64+4v9Xsst3fYHbuyWgs5pkXnZS5KEHUWV+G7/OXz/e7HXvPuHdoDFXB3R+j2x2digwm6Xn4zT+UMDGzJLaaxLKb+2NAxUmyIIwOIJPbFo/R5MHNILNTWhffHvje+DghPlyEzS4qdDJcj/oxwuSXKLLp1agRlXXoIOLfXQq5XQqhVonaR129gToW43XLL0ACDBbjXBHsTyGgB/HdQO912IlG89dgbHy9i5KQEoKa9AizrqviRJwks/slRCpQAsntgPnVIMMJvZOhSivBc7T5RibE//JRgWixyprm0VTsJLFNkyGo3vwNhTbDQ21BOSrkOe1x7PVDfP+0jtVD6Fgn1WgsyAbDZf+3X6m455ebkJRqO38x+Jpaoqtmx9USv6//GM/MT6HhtLqH0M3WM9hSgJNM/7MNUG13evt3h+SVEmIuH1/PPPIy8vD7169cLo0aMhCAIWLVqEDz/8EMuXL0dmZiaeeeaZsNZtsVig8XMGaS/EZAMdFJoeznuXLVsGu93uN83wwQcf9Hp96623Ijc3FxMnTsQ777yDxx9/vI5Pw+rO/LkiAsCePXvcrpCchqGgoKCxd+Gigx/z0NhXLmDBAfmJdKZeQlLFPiighOjxvFmvkvBgTxf27Vzvnnbywu+Kk7vRPVmBA5XejzLv+nw77rzEhctSJCSEmdf/9R8KrD3t+4h0QrYLztM7UOD/2Vizh5/nDcvoDkDVqd0o8DUQrJfeCgA1wIRMoLtGwIrjCpgcwJDWEkZmOtHC9DusJoB8i5vaKX3WDNAw78U1h73m/bJlAzLrqDX9rUTA3jPs4nBlaxElRwpQckSebz69173usrJzKCg4E8U95/jj8GF+bWkoTpw4EbN1RyS8srKysG3bNsycORNLly6FJElYvHgxEhMTcccdd+Dll18O24hCp9PB5icHiKzbdQEKPmh6OO/97LPP0KpVK1x33XVB7eOdd96Jhx56CGvWrKlXeE2bNg3jx4/3mlZYWIgxY8YgJycH/fqFV/jKCQ2TyYSCggLk5ubC0Jy718YRdMz79cuFSmXwiv5Q8TQ95aQ+IA0JuSXqdNFraExPFClSE2r6W/7x81iQv89r2r9v6Y/OqQZsyJWw/1wNiiotcIoS8tq3RIrBewNmswl79xagV69cfJTLPtSXO4vw2i9H3ct8fkSJz48Amx4YGlK9qtXpwnXvyWmFxFVdUjFtSCdkJUe3WM5qZccv2LYBjQW/tjQMoiin7ppMJhQWsvNcr4/smOcBmCpKcLrEsNIH45EamxP/3p0Pl59o0cu7VPhgQl9c2tq37GLLH+X4NH8vAJbq+OB1A5GeyC7MdG3JyclFzh+F2HOmCoKuJXJze4e8f1SH43IFNhwym1lqXixTzuuDaoXIvCfa6ybzmEDXN8/reaDznHpYGo2+zoSe6Z2ULRDP9VyhQiYhCQl1nyPkbOjvGNVm+/bt0d1JDyI2jkxPT8fChQuxcOFClJSUQBRFpKWlQRHhf0hmZiaKiop8pp85w56qZGVl+X1fq1atoNFo3MsF+94TJ05g/fr1uO+++6AOIZm4Xbt2OH/+fL3LpaenIz093e88nU5Xb6oiJ7oYDAZ+zBsYpdIAhSIJOh3Q8kLLF6NRbmDckF41oiTB5hSh8xhgUZcISuUIB6rn0miYYEhNDX6wsKeoAnd+vNFn+h2Xd8DkgdnISpZHJnmJyUGtU683wGhk5/mUoUkotUr4ZMsxr2VElT6g1fTpSjMMCSqvHmBPfrnVS3R1TkvE/NsH+BT4RwOrlX0f1JOrKcCvLbGHaj0oXcrzPOfIGI3AHQM6ebV38OSepTvx92FdcffAbK9r4Ye/7XH/PWNkd2Rn+jY91+sNaKFno3erC2Eff2oREmggrFKxa2gwg+VY4HSya7pSCaSkNG4dVF3nOdXBJiTItUyUdudZC6ZUsmMZz/VcoUL1cvWdH2TUYjTW/zA0UIAmGkR06FeuXAmXR6JoWloaMjIyIhZdANC3b18cOnTIp/Zpy5Yt7vn+UCgUyMnJwdatvk5fW7ZsQXZ2tl9jjf/85z+QJCmgm6E/JEnC8ePHkZbmeyq0CXwAACAASURBVFHicDhyYTQgR7c8HZwEIbYNMl2ihKe+3YWcF/6LyYvzsf3keby34TD6vLgSuf/+AbP+K9szk+VsMCU61dXsp3bdgdXKPrPNxp7gBnMprLTY8Y8vfvMruu7K7YSZ1/TyEl2R8MifLsUTo3p6TTtbZcHh4mqMeH0NXvvpd/f03/4owzVv/Yyhr63GTwfOQpQkzPxmJ9ZesJUGgEevvhRf3TcsYtFFpip0TJ1O9jfABFesHSc5TQuDQa7f4NTNP67s6hZVaUYNWid5/zO9/eshfLCJ1ZsXVZjx+Nc7sLuoAgAwtk873J3n3XLHEzLnsNXRx6s+tNq6B8xqtbfjocUSG4MEfzVklA1BGRHxLFaohqymhl07zWZvB0W61zZm5DBWqNXBiXKFwn8T5oYmoucHN954I1q1aoWxY8diwoQJGDFiRFREF8D6Zb3yyitYsGCBu4+XzWbDRx99hLy8PLej4YkTJ2A2m9G9e3ev9z7++OPYunUrLr+c9dE4ePAg1q5d615XbT7//HO0b98+YGPmkpISH4E1f/58lJSU4Nprr43483I4zQ1qhEnuhBpN9AbQ5WY7Vuw8iUGdUlFldeDez9kDmfuv7Ipxl7XH2oPnkH+sBKsPnHW/Z9uJ87j7k3yv9SzfeRKPjeoJvV7pdnrydwF3udhNzeWS+8zQRZwGf6Ioiy6tNri0uGNlNX6bqKYbNXjy2l4Y2S08V9i6uHNAR6iVCsz+nj3VHrdQrg37aPNRfPbbcWx97FpM/VQ29Zi+fJvPer7/+wi0DbHxbG1oYENF4S6X/HSZUgvJeYvDIRSK5jd4jBX6BBUW3z0YH+YfwYT+HdC7DWvxMHXxZuw4VQ4AeG9DITYcKcG+M9615n8b1qXOdSeo2Jdgd8bOo5uiNyS4PB1Mo4EoyjbjnunM1L6C7glN4XzjD6jqxjMS2JhEJLy+//57LF26FMuWLcMHH3yA1NRUjBs3DrfffjuuuOKKiHYsLy8P48ePxxNPPIHi4mJ07twZixYtwvHjx/HBBx+4l5s0aRJ++eUXSB4Sdtq0aXj//fdxww034OGHH4ZarcZrr72GjIwMPPTQQz7b2rt3L3bv3o3HH388YK1Dhw4dMGHCBOTk5ECr1WLDhg1YsmQJ+vbti7/85S8RfVYOp7lBPasoLx6IXn3OpqMlmP39HhRVWPD6z97z3vrlEN765VBI6ztbZUGnFCN0OvakkFIyyKmqpkbuQ0NCgWrUPKNj1PDT0+a8Lg6crcQUD3EDAC+M7oNeWclBWUZHQqI28A7aXSJ6v7gy4Pz0RC1m39A7YtEFyKkxJMrpNQ10KG2Gw+GET7eMJPzvmMu8pr12a3+MeGON+7Wn6DJqVJh5Tc96I9maC8IrkohXfSgUskW6Wi33nIoGdD0nl0yNhl3nTSbZkpymc5oPTTridc011+Caa67Be++9hx9//BFLly7FZ599hnfffReZmZkYN24cJkyYgEGDBoW1/k8++QRPP/00Fi9ejPLycvTu3Rvfffcdhg0bVuf7EhMTsW7dOsyYMQPPP/88RFHE8OHDMXfuXL9pgZ999hkAZpYRiIkTJ2LTpk1Yvnw5rFYrOnTogEcffRRPPvkk9IGqQjmciwyKCHk+oYyW4JIkCXPXHsBHm4/Wv3AdTBmYjZ5ZLfDwClY8u3zHCTz8p0sBsJs8Ne7UaOQnnvQ0lIxBVCq5ISYNAuizBmOkUVxtxQNfbkONjYUDNSoFPvqfQchpE72Gw3VxVZiRtJ6ZyXj/zjwkaiNvqmO3s+Oo08n1WwHaK3I4nCiTatTg678Mw20fbIDNKSInqwW6pifi6u6ZyO2YArWy/hAPPRyyu2IbQvAsu1co5D5a4T6U8bQgt1jkOmOaR+1OSIhxmhf1CS/P+tFYEJVSRbVajRtvvBE33ngj7Ha7OxK2cOFCvPXWW3BSrlGIaLVazJkzB3PmzAm4zLp16/xOb9u2Lb788sugtvPSSy/hpZdeqnOZ999/P6h1cTgXK9Qhnm5a1OQ2lL5V/thVVI5D56p9Ugc9mTf+cvzjS7mu85oemejROhnX98xCZrIOkiShqNKCNsk6CIIAh8dAYdGWY3joqh4QBAEajVyXRp+DUhOoqbPRKH9Oz74pCQnB3aQrLQ78+bPNOFPF2lrMGNkdUwddEv4BCgO1UoGdT1yP0e+uw8lyMzKTdHhgRDefpsyfTR6M3m1awupwsf5gdfT9CQVJYsfPaOTpMRxOY5Gdmoj/+8uVUAgIq45UjnjFcJRaC0r5DuehnmcfLnJUpIc/9FCNaqLUai66miO1myjT/Z1+yIAjlr3Nou4RU1NTg+LiYpw7dw5Wq9UrBZDD4TRPqqvZTYzqdSIt4HW4RJSZbFiwoRBf7vDup9EmWYf3Jw6E2e5EYUk1ru+ZBUEQsOfJGwKuTxAEr9S42k9zFxccw6S8bKhUcqROoZCFFsAuxlqtXKSsVIZ3Y16w8TCOXWhkelPvtpgyMHDxeixRKgSsuHcYNh8rxeUdWsGoUSPVoMHCTYUw2Zx49vocdG/N3BO1amXULLYliaXyUEohTyXkhAM1kOVERiQpwxol1Xg1XNEMZSWEKrwopdDhYO+jNh80EPdMI1cqvaNsnOYDnT82G/u+awsvcn6MJVERXpWVlVixYgWWLl2Kn3/+GQ6HAzk5OZg9ezYmTJgQjU1wOJw4xWJhTxDJyS/Si9YP+0/jka92+J3XKzMZz4/ug3Yt2WChW0b4FtLX9MjEj7+zFhNz1vyOSRfcuxIT5d4qnqlvnimE5CAVKjU2B5bvYO2NO6cZ8dwNOSH10Io2WrUSw7tmuF8P7JSKgZ3C670YDCS6yMmMR7s4nKYLpRo6RQlOUYSqARwoqPY21Gf6FO3yZ9ZDvSQVCnYP44K++ULnj9ks12RTHaFCIX/3sWxdENGqFy9ejC+++AKrV6+G3W5H9+7dMXPmTEyYMMHLZZDD4TQ/yEyCbH5Dqc+RJAm/FhajdZLOLZ5cooTlO0/gX9/v9fue127thz91ax01oTLnlsvcwqs2dfWVCRdJkjDqrbUw2Vnq9cQBncIaqNAT2abgsuUJRUQ1Gja44QXrnEjgEa/GR6uWL0J2pwhVQnwKL6rpqqt1Ce95fnGgVLLxCjnmNsZ9NKKhxd13343s7Gw89NBDmDBhAnr3Dr1zOYfDaVpQfQ6lZTgcod20Ki0O/PU/W7C3lnVxIF6/tT+u6h59W3VBENBCp0aFxQEAMNud0CfE7jHXh/lHUW2V611vymkT8jpsNjlNglIgPedJkncUyWxmg43GFDmSxPZNFJngIhdDDicSuPBqfBI8wv42pwh9EMZCkULCKxQojaypPaziRJ9YPFQNeR8iefNvv/2G/v37R2tfOBxOE6CmRm7MKAi+AiAQoiThky1H8fHmoyipsdW5bJf0RCz/8xUxT8Mb06cdPr7gkni4pBp92rSMyXacoojXfz7gfj0kOy1ku3gSLzqdr2GJ0yn3S6uulptWa7WyO1dDI4qyTXNCAhPnWi0f/HCiQySudpzo0MogK62iCjNaNoTyCgMy0wjGcZbDiTUR3QK56OJwmjcU3ZIkNrCvrpZFl9EYfKSr1AoMeXMD5qz5vV7R9fLNfbHi3mENUvs0JFtuL/E/H2+KyTZ+OnAWl730vft1mlGD+bcPCGkdJKx0Ot/BJhUJa7XyfBpgqFSyC1hDQu0E9Hp2jhiN7G8uujjRghuzND6XXjDfAeDTfDnWBBv1ohTncOtyOZxoE1LEa+rUqRAEAQsWLIBSqcTUqVPrfY8gCF4NjzkcTtPAs3kwRVuoqWSw9VzHymqw90Qp/rVDvtS01Cfg4at64MacNrjjw43Yf7YSV3dvjZb6BAzvkoErOqfH6BP50rtW36wamwNGTXTsrNYdOudlcU+snDYiZFFps8lNhq1WJmAsFjb4dDiYqNHp5OJxin6RM5fZzKaTTXIsocJlnY5tkw+QObGApxo2Pu1a6pGoVaHa6sSmoyW49tJMJOviK6xE6fDcyIcTL4QkvNauXQuFQgFRFKFUKrF27dp6BxCN6djF4VysVFd7vw61MS01QqaaImomrFIFv65PC47hf1fv95qmFAR885cr0eJCSsrSe4ZCkqRGu07oE1Re7oZj3vsV3/z1yohrvV796Xd3CqMnK6cND8mWnb4H6ommVjNxlZAgNwDV6dj3Q/MB+fsnEw67na2HXJtimeNOVvFaLbdk5nCaM4IgIDvFiF1FFVh76Bzy563FqvtHuq/vsdlmaOYaZBHOo+2ceCGk2+/x48frfM3hcBoXi0W2QqcUwYQENujW19OuRZK8GwPTugA5ghHsgP2TLUcxZ83vXtOu7pqGV8cN8BFZsRRdlPImikwEqNXyE1CAfaabctq4hde5aivy5vxYZ08wACg321FSY0XXdG87e4dLxJTF+dhVVOE1vX1LPb7923AoQvis1MBZp2MCir4/vV7+PIC3wKm9ekFgoowGKXY7Ox6hCvFQ9lmtZvvEnzBzLhbIuOFirDvLaqF3X+8sDhcOFVcht2PsWlIQYhCtw+g+yFMMOfFERM89T5w4gbS0NOh0Or/zLRYLSkpK0L59+0g2w+FwgoAG6pQOSINth8O/YDKZfG9eVAtkt4eWUkhsPVGGKYs3+0wf1UbEc9d1j5rIsljYvlIzREB+EqpWy59foWCfXa1m4tHlkm1kSZT1bdfKZ/2nKswBG4sePFeFSZ9sgtnu8nFcrC26rr00E3Nu6Rf053K5ZAEsSUxkkbCiQycIoX0vFAmjdYoii4hFy0qX9tdmY+szGOoX+RxOc4Gi0oDcD+hiMnHo2ToZ3+877X7tFEO0HAwDanpcHy4Xuxc0tosdh+NJRLfdTp064auvvgo4/5tvvkGnTp0i2QSHwwkCz07sVPOTmCg3AyZjDM8fElcUEbLZ2ADCbGaD6VAG92erLMh54b8+oqtDKwNmXdMN17cL4i4Z5OckpzwSTxoN21eDQRYoFHEh4aJQyDVHRiNbnp6CJmnVWPbnK6D0EIVf7zoFALA6XPjf1fuR88J/8e76w7jspZUYt3A9zHam9vaekUXWjpPnfSJdL998WVCfi0Sgzca+F9pfo5EN4iLVq2S4QXViSiXbHrkfhoMoshrAmhpZJBoM/g1AOJxoU1+qGV0TTSZ2rscKm40N7On64nAEJwqaC+P7tcfVHg+fXA0gvOiBW13ngCiy74IetnE48UJEzwGkeq58DocDCp5Yy+HEDM9arkDGF1qtXJ8FyPVBdru8DN3EjMbQB81HS6tx83u/+kx/+ea+uKFXG9TUVKGgYF9oK/WALjNOJ/uMVNPkdLL9pTQ8h4PdkJVK2dBBqZQ/T+0+LoIgpwd1y0hC/iPXIPffPwAA3t1wGH+9ogse+WoH1h0+BwB4+9dDPvu2cNMRLNx0xGf68C7peHP85fVG+CilUxTlOi5A/jvaAkarldOh6El9OCmBdrv8XVA6o1rNnyxzGo7aQwvPFgsqlZyOq9OxawOlS0f7f4r601Fk3eFgDzQulqivPkGFewZdgtUHzgIAzpvt2He6AmeqLKiwODCoUyraBMgeCBeFQu7N5Smq6HrqcslphtzchxNvhHybrKqqQkWF/FS3rKwMJ06c8FmuoqICS5YsQWZmZmR7yOFw3FCEyvM1udy5XP6jVGo1uzmZTPJ7AG+RFW5zyZPlZvzjC2/nvpnX9MTonDYRuwN61pwB7DPodHIT3tpQDVcgan8+EmY1Ney46WqZXvR9aWVY+z37xt64pU+7epcj10gyxqCn5rGGtlFV5T2dUlI9BymeYpagSKleL4te/kSZ0xjQuUqtFjyNZ+haoVIx0WWxyEY10TR9EQS2Pr1eTm++2Ab6SoX8gZ/6dpfXvK7piVh+77Cobo/SymtHs0wmOaVcpWLfNb82ceKNkIXX3LlzMXv2bACsKH769OmYPn2632UlScLzzz8f2R5yOM0AimpQmleo0CBdkuTIFk2n33U1MlYo6k4dDFV0nSw34YEvt6GwRA659chIwqK7B/sImFChJ8ZkF63TybUTGk303Kko+kPHEgBaJ2lxtqru/LtZ1+fg32v2u9MNPfnL0M5Biy6LhX026r/V0NDg0GaTj4PVKpuoUFSUIgcJCey7IdGl0TROY2YOpzZ2O5CUJKcaU8NuutaSAKNIrcnEpkUqkKjOlLZDD3OCddxrLqQYNFAKAlx+PvjR0ho/74gMhYJ9jzab/BCOUgsFoe57IYfT2IQsvEaNGgWj0QhJkvDoo4/ijjvuQL9+3sXjgiDAYDCgf//+uPzyy6O2sxxOU4PSucgAwuViA4RQIBMMcuOjyFZjOWgt3FSIN34+6DXtrtxOePhPPYJ27fOM3JEgpPQQTyc/sj7XaqP/WSktTqmUn5QvmToUw19f47Xczw/+CQfOVWLtwXMY27cdemW1QLJOjU+2HMPNvdtibN92sLtEaFTBC0568t5YoovQ6djgBWADUZeLfS/UL4ye4pMdPQ1oQ3G45HBiQe0+XmTs4m8epcNStMtkYud0pA8OyLjB82GaUinXPyoUF0fKYVqiFq+MvQy7iiqQkahFZpIO648UY/nOk3CKEpyiCFUUy06oKbynzqOHQvy6xIl3Qj5FBw0ahEGDBgEATCYTxo4di5ycnKjvGIfT1KFGsvSUFWA3Yas1+Lqa6mp2EyfHQk9Hu4YQXWa7E+uPlCCvQwoSVArkzfnRa75SEPD6uP4Y3jUjqPVR+iCJK4dDrlOjFB16Ot0QJg1UK2axsEFZikGDPU/egH1nKlFSbcWVXdIhCAKGGtMx9BK5sfOfumfiT93lNOpQRBfVHeh0jSu6jEbZqITMPMxmOTJA0ThKQZQkHuXixBd0faBIV31jezLesdvlfnPhXmPoYZjR6D3YV6nkiIvFIpttOJ3y9a05UvuaeKrC7P7b5hCh0kS33p+uSQS1UeFtLDjxTkTPBp599tlo7QeH0+yoqfE2ISDHOqVStvamG7G/9EOTydt8IVjjC4dLRL+Xv/eatumhUUjUhlbYUGay+UR/PFl89yD0adMyaIt4qtVKSGCfmWrPqPcTrYaEV0OgVvsfrPXMTAYyk2OyTZuNfZeNPUCglBzP2i5ygATYd8P7cXGaAlRjFcryarVc3xkO9ACt9oMIMsYhK3OnU25hQbVmZKZTV62Zy8WWi3XD81ihUckXVqvTBYMmuh/C6ZTr+RQK+TeHE++E9J8we/ZsCIKAJ598EgqFwl3rVReCIODpp58Oewc5nKZIdbVsZ0z9klQqNt1slm8UlJ9e++ZP6YVmM/sd7OBg1n93Y/nOkz7T7/xoI7792/Cg9//NdQfx/sbCgPO/vGcoureuX5hIkncdmmdtEKX/UJ4+3TQbMn3S8yl5rFM3qU6PBGe8FOB7Dv54RIvTlKCIsecDg2CgSC5do6mG1BNKZfP3Q4KI0hf9QWILkF34KOqlUMhmR4G2oVTKpkkOh2+6NZlLOJ1s3Z7RHzKWaMxrjNaj1tfq8K2HjRSqQxVFbwdDDifeCek0nTVrFgRBwGOPPYaEhATMmjWr3vdw4cW5mKC0OUmS3QY9BwTG/2fvvsOjKtY/gH+3ZEs6gRASOoTQkRISQKSqNLECFhC4IngFQVR+esXeuHoRxKviFVBQQBFRUEFBVECUEpAuLYAhkIQaSDbJlmT3/P44zJbspm9JwvfzPHlCTpmdnRyy5z0z806oI4mBSFag0cgf/uKG12BwnF+RoGvmd/vw/cEMj/vSsvNhtUku2adskgSlQoGzVwsQE6bDmv1n8eqPB0t9jU5xkXh3ZDfUCy27G0QkyRBzubRa+UbE+cNRDHELNI1GrqcvhwEVFDhu1KrDeyaq6Zx7ZytCJOBwTlJUUODoAXfOpCqOFwGT6IESZZTGeb9YG1Glcox+EOnQnRdHF8k6xFdRkaOnTCx/IYI/kcJeBGliYWGxJqN4P74ISMSi6cXnuAm+DrzE708MMSwqYu881QwV+u9oK7YqYPGfiWozm831KaWnp4liHpbZ7DloEqmHxdNVi8V1EVvxYVzeRYxTLxjwwtr96BAX6RZ0zRjYFm//csT+s0iP/uptnbDvzBV8s9+9Z6w0j/VNwCO9W5XrWJNJ/iAUc6gA96CruggNdcyj8wWRsELcqFV2aBMReY9W6wignBegFwkanHt/xd/6qqSKdx4yqNE41iAUgVdJ5YrARnwmiOBMBFSeAh+tVn4vZrNjWLs3UuibTI7PK5HB0WRy9Ow50znNezUV+eZeUWT5dX5wSVTdVcPbIKLqR5IcmbBE9j3nOUriyWthoeOc8txgh4Y60sSL8y2WkoMuSZLwv62pmL811WX7X1k59n+PTW6O/7u5HQDg5jYNMPiDTS7Hvrj2QNkVA3Bvt6Z4fnCHch0riDltYn0n56fH1ZXzjYzB4BgaWlUio6UIuMRirkQUeM6BkErlWDJBBCm+XP9JqaxY70xQkCMbbnkCP7GYuejJLyx0BF5iLlRF/8aJgEvUOzTUMVrDE62Pe7wUCsdQQ7HkCFFN4PXAq6CgACtWrIDZbMbQoUPRtGlTb78Ekd85J8oA5A8x54BCpIv3dNM+YuFWHLvgWK129zOD7VnwRJZCMfdLlOMp6Fqz/wxeKCNomn1XFwxuF2f/uWFkMB5IbIbPd6eV630CwO0dG+LJgW1RN6T8jxBFZkC12pEsRAyrqylr2gQHO7KdVbVXKi/PUaZ4Su6tgI6IvE/M2aquKtrTJt6PGNoOOHr2ROKc8rDZHOsqhoQ4RjCUFZjqgxx/7MxF3g+8lEqu10U1U5UCrwkTJmDnzp04dOgQAMBisaBHjx72nyMiIvDrr7+iS5cuVa8pUYCISdYixbZ4SlrWB5ckSeg06we37R9tTcW0/m1ctoWGyuV7mmP0y9FzmP71n6W+llqpwIf3JaFH83pu+54d1B4PdG+GyStSkH7FkeJ3wQPJaB8bgX1nsjFl5W68O6IbBrRuUPqb8kD00omAS6dzDOGpKcRwQ4XCcw+d89BSkSRD3Ig4v08xHFUMVdLrXTM2EhH5k/PfHjG3uCKjEEwmx7BLrdbxUEko6cGa8xIbRh/0eBHVVFUKvDZt2oQxY8bYf/78889x6NAhLF++HDfccAPuuecevPLKK1izZk2VK0oUCGK+lRj+V5E5Sm9tPOxx+8JtJ9G0biie/34/PhnTA92b1i3xaet3B87iue/3u23vnxCDuAg9hndsJKc+L0PTqBCsm9wfNkmC1SYhSOV4GtmnVQwOPjes/G/sGjEhHXCsSVXWZPPqSsxXEN9tNsdEdpH+Wa2Wv9ts8u9KBOTONzb5+fK+oCA5AK2p7UFEtYMYVpiXJ/89Uqtdh8SXxrl3zNODRjHN39OcZ+fkGhXt8ZIkCYcyc9AyOhTBGs6IodqlSlf0uXPn0KxZM/vPa9asQWJiIu6//34AwMSJEzF79uwqVZAokPLz5aEVFovnCcQl+fGvTCzflWb/eVxyc3y682/7z89fC6YeWrYDt3VoiH/f0dmtjJ+OZLkFXVEhGmx6/GYoK9mFolQooFRVrftFpO4VwYhGU3uCDJVKfk/5+XIgaTQ6UlWLZQBEL5fR6Ei2Iog1fMq75hoRkS+Jv88mk/w3TcyLKigofZF6i0U+Niys5NEdIsGHyM7ozCW5RgV7vP6z8TCW7UrDsA5xePMOjpii2qVKgVdISAiuXr0KACgqKsLmzZsxdepU+/6wsDDk5OSUdDpRteac1h24dvNtKUKBxYofD2eiZb1Q9GoRbT/eVGhF/3d/Rp65yKWcRaOTkdysHuqH6TD75yMobu2hDLfA68Pfjrsk0KgfqsX3j/Yr99M/kdYekD8Yq5LUQfT+APKHscXiGE4I1K4gQ6t19G6azY4nvVaroydLr3dkQRRDKsUT36Ag9+GHRESB4rxkh3g4FhIi/03Lz3c8LHImUrSHhJQ+pF4k7/A03NA1nXz5sxr+fDQLy649tFx3KBPP3toBEXovpGQkqiaqFHh17doVCxcuRP/+/fHdd9/BYDBg+PDh9v0nT55ETExMlStJ5G8i6HJO674s5e8Shw+W5K07OyO5mTzvamxyC9QJ1mDmd+5DBzu+sQ47ZgyCSqnAC2v3Y/3hLPu+90clom+r8v0/EhkSndduEWudVDSVu5ivJLJ/FRY6PsRFgFHbiAnbYs0tkZ3RZnPcoIhsWuJmRQw7FJnRGHQRUXUishw6D6kW60QWFTnS2oufCwvlv/NlJQQSafA9BV4hGhWUCsAmAecNJvcDPHj758MuI0MAYMSi37Du0X7QqH2YZpIqTJIkKPhhVylVCrzeeOMNDBo0CImJiZAkCSNGjEBSUpJ9/+rVq3HjjTdWuZJE/iSCLjG3JywM+GT7Sbzz69EKlZNQPwxD2zd02Ta8YyMM79gIALDt1EU88kWKfV+Ptze4lTHxxvgKBV2A/IFZfFFOo7FimfqMRkdwoVTKH9I6nWNBztoYdAkqlXtbKZWuc/DUaq7HRUQ1h/PnASD/PRcjOsQwavGQTa93ZGQtT7lieRVnGrUKreuH48j5XHyy/SRiw3XINRXav7LzLci3FOG+xGa4pU0DvL/luFvQBQDnck3Yn3EV3ZvWrWILUFVczjfjqz3p2P73JWTmFOByvgVD28fh9eE3BLpqNU6VAq/ExEQcPXoU27ZtQ2RkJPr27Wvfd/XqVUyePNllG1F1ZzDIwZZz0HU531zhoOuDe7ujT3x9+8+eJh87D1P0WMaoRPQpI+gSARIgly8+LMXwP5EMwmKR35sInkRmPiEoyHXCdfH05+JDlcEGEVHtIIZNi7mtYqREedf5Kq3HCwC6NYnCkfPyUipvbPjL4zG707ORUD8Mxy84xsdP6ZOAD347bv/5ia//xNYnbmEPix/ZJAnZ+RbsSLuErScu4Ndj59wWwv72wFlM6NUSzesyr39FVDldTHR0NO644w635B+TgAAAIABJREFU7ZGRkXj88cerWjyRX4g5UcV7uiRJwsTPd9qPm3hjPKb1aw2bJGHln6ehVilxe8eGyMwxol6oFqFa18d+zsP1xIeTc/By8LlheHj5DuxMu+xy3o9T+qNRpHtueee1xAC5XJ1ODr60WvnD0rl88QEaHCyfZ7E45qyJAEylkoMukShDbBNrjBERUe0UHFz54dHivJKCtP4JMfb5WoJOrUS4LgjBGjXSsuXsRCLoahipx5t3dEbnRlEY36MFuv9nPQAgx1iI4xcMaB0TXrmKUoUs+uME/vd7KsxF7nPz4qND0aJeGH46Ik+H+OlIFh7p3crfVazRvJKnc8uWLVi3bh1Onz4NAGjatCluu+029OnTxxvFE/lU8aGFYk4XAPR5ZyOuGuWuoE5xkZjWrzUAOTvgfYnN7GU08/DEp7BQDnJEanHxGmI+kLBodA/cNPcnXDUWokmdYHzxUG+E61wDOBE0KRSOoYRiLhfgmFvkaUFJsUCzXi+fU1Qkn+dcBzHGH6j9QwmJiEhWlU6kss5NalYPn4+/EQoFEBOmQ7g+yL6+l9UmYcB/f0Z2vryoWOdGdfDR/Un2BFK6IBWGtIvDj4czAQAX80wMvPyg0GrD+1uOw+rUjalUADe1rI8HujdDz+b1oFAocPfC35B6wcDAqxKqFHhZLBbcf//9WLNmDSRJQmRkJAB5mOGcOXNw11134YsvvkBQ8cG/RNWEcxINm811eN2K3Wn2oAsApg9oU0IpnomFJ53T+arVjrWvAEewtPXJWz2WIYI354BLnOMceJVFBJKiPFEvwWJhYggiIqqY0oYaAkDHhpEet6uUCoxPboG5vx6FTq3ES0M7umXtHd+jhT3w2pl2Gb1b1vdUFHnRL8fO2YOutjHheOSmVkhsEoUIvWvqy0FtY5F6wYDjFww4dSkPLepxuGF5lfO2zbNXXnkFq1evxlNPPYWsrCxkZ2cjOzsb586dw4wZM/DNN9/g1VdfrXT5ZrMZzzzzDOLi4qDX65GcnIyNGzeW69yMjAyMGjUKkZGRCA8Pxx133IFTp065HadQKDx+vfnmm5Uuk2oGg0Hu/RFBV1iYI5BZvf+M25j07k3rQpJc17EqzmqVtxsMciCj0cjlBgXJwZJGIwc9arX8XaFwnWvlzGx2JLUIDXUkdAgLk88rb9DlLChIPr94+mCRrY+IiMgfxvVogX/f0Rmf/6M34qPdx7WHOY38WLKD91r+cORcrv3fS8b2xMDWDdyCLgC4tW2s/d/rDmX4pW61RZV6vD7//HOMGzcO//nPf1y2169fH2+99RbOnz+PpUuX4rXXXqtU+ePHj8eqVaswffp0tGrVCkuWLMHQoUOxadMm9O7du8Tz8vLy0L9/f+Tk5GDmzJkICgrCO++8g759+2Lfvn2oW9c1O84tt9yCsWPHumzr0sV10b6KlknVW36+HNAYjfLPznOZvjtwFi+uPWD/eXKfBDx6UysYDK6ZoZznWglKpfz0TwRYzutnieQXzkRa3+IKCuQgTq9nBj0iIqp+qvqwTqlQ4LYODUvc3yjSdQHKLannkWMsRK8W0agXqi3hrJrDJkn4Mz0b9cN0aBoV+PH9hVYbvtorTxlqFBlc6rqhzeuGonX9cBy7kItF206gYaQed3du4q+q1mhVCryysrKQnJxc4v7k5GSsWLGiUmWnpKRgxYoVmD17NmbMmAEAGDt2LDp06ICnn34a27ZtK/Hc+fPnIzU1FSkpKejevTsAYMiQIejQoQPmzJmDWbNmuRyfkJCAMWPGlFqfipZJ1ZPopSosdCSRcA6GPt+Vhn//5Ojp6tm8nj3oEmtYiUxOYpFJtdrR0yVSjosgS1Vs6RHnVOUis6DIOCjmZ+XlOYYWMugiIqLqqqyhhlUrW4HbOzbEdwflHpXHVu4GACQ3q4tFo3v45kV9yFhoxfrDmThx0YCsHCN+P3kRxkIrwnVB2Dh1QKmBjq/8lXkV649kYVTXJtj+9yUYTHKa5C6N65R57jO3tsOUL3fBWGjFS+sOIsdYiH/0bOnrKtd4VfotN2rUCJs3b8Y///lPj/u3bNmCRo0aVarsVatWQaVSYdKkSfZtOp0OEyZMwMyZM3HmzBk0bty4xHO7d+9uD5AAoE2bNhg4cCBWrlzpMUgyGo1QKBTQlbBMe2XKpOrFbHb0cBUWyoGOmH741Z50vPrjQZfjH+rZEtP7t7Z/qOj1rlkDDQbHosQiwBJpeYsP5fNErJkSEiLXSwRcKpUjwPOULIOIiKg6UKsdn6u+kFA/HIDrULaUtMvIzjcjKsT/vV6FVhtOXcpDrqkQBZYi5JmLUGCxwmK1otBqQ6FVQqHVBovVJn8vkr9fzDPjtxMXPJaZaypEZo7R43DL0kiShDxzEXJMhVArFWgQri/7pGuOnMvB/N+OY3OqXCfnoZwalRLP3NK+zDK6N62LBQ8kY/KXKTCYijD316PIMRXi8X6tvZr63yZJuJRnhkalRGRwOW6uqrkqBV7jxo3DSy+9hMjISDzxxBOIj4+HQqFAamoq5s2bh6+++gqvvPJKpcreu3cvEhISEB7umsVGLNC8b98+j4GXzWbDgQMH8NBDD7ntS0pKwk8//QSDwYAwp26EJUuWYP78+ZAkCW3btsXzzz+PBx54oEplFnfhwgVcvHjRZduJEycAyEFfbm6up9PIC/LzHf/OyZF/kKT8a3OoJNz1yS6cz3MdN7jo3hvQvkE4DAaDPTNhQYEcJJX2qyoqkr88DR8sSWGhY96YCATF3C6DofRza4L8a7+AfOdfBPkU29z/2Ob+xzb3v+JtbrHIgZever2GJNSB0dwc4Vo1imw2zN50EhKATUfOYFAb/yXbKLBYsWJvBr4+kInsgsKyTyhDwwgdzhnMsNrkhjt/5Soa6F0b0VxkQ66pEBeuGnD0qgIb1h9Geo4FuaYi5JoLYTAVwep0ytMD4nFXx1iUJSvXhEdW7MMVo+f38cKtCVBZjcjLKzuijo9UYf49nfDEmkO4lG/Bx9tO4lJuPv6vfzxUSkfwVWS1IdckB4k5174XWKwwFdlgtn9Z7f82FdpwMd+MrFwzzhlMKLRKUACYe2cH9Ghadm9cVRl9+DShSoHXzJkzcfLkSSxYsAALFy6E8tpsf5vNBkmSMG7cOMycObNSZWdlZSE21v0CEtsyMzM9npednQ2z2Vzmua1by2nBe/XqhVGjRqF58+bIzMzEBx98gNGjRyMnJwePPvpopcr0ZP78+SUGoQcPHkROTk6J55L3/fVXCtLzgDkH3f8LTGtfhPz0P5GSHoCK1WIpKSmBrsJ1h23uf2xz/2Ob+58/2zwBAAqAIhugValgtirw454jqJPreVFmb8vIBz45psIlc/l7cVQKCWoFoFICagWgVwONQiQ0DZXQo74ErSoPp/OAudfuQZ77bj9i9BJyLArkFQEFRUChzfn1VAAue3wt4eM/UhFbcBTKUqpZaANe3aNCbqHng0Y0tyL86iFU9Nf7aAIw/7AKl80KfHvoHPanyet8GQrl92K0Vr0HTAKwZucBKM97yGzmZenpvrsBrFLgpVKpsGTJEjz55JNYt26dvaJNmzbF0KFD0alTp0qXbTQaodW6dyOLoYAlRaNie3nP/eOPP1yOeeihh9CtWzfMnDkT48ePh16vr3CZnkyePBkjR4502XbixAnceeed6NixI7p27Vrq+VQ28dDTZJKH64kFgk0m+buc0j0fhw6l4BiaYf7Bsy7nfzUu0WUyb0GBPLRQjD7l2laVk5+fj5SUFCQlJSGEjegXbHP/Y5v7H9vc/4q3ucjiW3it80Rf/tFuldLmzH7sz8yFRVMHSUmVv8d0dqXAgsPn89A5LhwhWtfb4rV/ncOcHan2nqUWdYMx8oY4NIzQIUSjRrBGheAgFTRqJYJUCgQp5e/lGWoXe8UIHJTnrV02K3C5HIFdm/qhaBihQ7hOjXBdEMJ1aqRlF+D7v87jslkBTcMu6NrIcwp/SZLwf98fRm5hNgAguUkkOjeMwEfb5YQaHWLD8NTtncusQ0mSulkwffVBnLxcgLS8ygVaOrUS2mtfdYM1aBCuQ4NwLb4/dA55FitC68QiKSmh0nUsL41mj8/K9spMvk6dOlUpyPJEr9fD7CFtnOnaGC59Cf+7xfbKnAsAGo0Gjz32GP75z3/izz//RO/evatcJiBneqxf33O3uF6vdxtSSWUTw/D0enmog1grS6RpDwqSh0HodI55WUolsOqUElvPuwZdG6cOsI+PttnkIC401JF4gwkuqi4kJITXuZ+xzf2Pbe5/bHP/E20uSY6EU3l5vp+XHBMRAmTm4oqxCKGhVfudF1pteHndAXvyjts7NsQb1wIPmyRh1vpD+HKP3KGgAHBvt6b4163tXYbQVUULXQjqBGtwpcACnVqJxlEhaBCmQ1SIFpH6IEToNYjQBUGjKEJm2l/o3z0ZbRvHuJVztcCC9Ud/QaHVhg3Hs9GnjZxdsMhmg6nQCoOpCOcNJvxvayr++FsOuqKCNfjwgZ5YvP2kvZx2sXWq1KahocCn43rj6TV78FdWDlrWC0NMuA519Br7+4kMDkKkXoNIvQahWjV0QSpo1SrogpTQqJQlBqwp6VuQdykPZqvCpY5/X85DenY+boqvD6UX55WVdU9fFV4JvA4dOoQffvgBaWlpAIDmzZtj8ODB6NixY6XLjI2NRUaG+9oAWVly92VcXJzH86KioqDVau3HVeRcQcwdy87O9lqZ5F0Ggxwg2Wxy0CUWBgbkIMlgkIOu0FBHyltLkRU9390K5+XrJt4Yj6l9E+z/2U0muSznBYYZdBEREblTKOTPSKPRPYuvL9S7llDjYp6H9VzKIEkSTl3Kw4GMq9h39gp+OpqFPHORff+Ph7Mwc1AHPPnNn0hJu4wim2MC1ZKxPdG1cVTV34ATrVqFrybchIt5JrRtEFFiQJeXl4uUqxIa1/EcDEQGa9A/IQY/HcnC2kMZ2JR6HkaL1aX+xf3v/iQEqZS4pW0s3ttyHAAwskvV08FH6IPw0f0lZzuvrNBrPZEGs9y1ai6y4ss/T2P2z0cAALPv6oLB7WrGfXiVAi+z2YxHHnkES5cuhSRJLnO8/vWvf2H06NFYtGgRNOVJ8VZM586dsWnTJuTm5ro8ydq5c6d9vydKpRIdO3bE7t273fbt3LkTLVq0KDUJBgD7osjR0dFeK5O8x2CQhw4ajXLgpVLJySnE2lmAa7B0KPMq7l/8h1s5/3dzW4xNbmEvUxBp3ENCKrdIMRER0fVCqfScVl70hnmTGApoLrJW6LxlKX9j+a40nL1aUOIxwRoVnvt+H7aduuSy/T93dvF60CXEhOsQE+45m3ZF3H1DY/x0JAs2CfaU8J7UD9XioV4t0bZBBAB5Pa4FDyTDZpPQ5tq26ihUK2ce+zM9G73e3gCD2fU9rtl/tsTA6+zVAqRn5+O8wYT2sRHXMmUGTpUCr2eeeQafffYZJk+ejKlTp6Jly5ZQKBQ4ceIE/vvf/+LDDz9EVFQU5s2bV+GyR4wYgbfffhsLFiywr+NlNpuxePFiJCcn23ul0tPTUVBQgDZt2ric+69//Qu7d+9GYmIiAODYsWP49ddf7WUBwMWLF+3BlWAwGDBv3jzUq1cP3bp1q3CZ5Ftms2vQFRoqD28QQdIDi//AwcyrAIB/39EZaZfz8NHvJ9zKmXZTc5egS6GQgzal0nWtLSIiIiqbJLlmEQbkIf+VePZeItEpZKtAGsX07Hy8tfGwy7ZgjQodYiPRu2U0jpzPxY9/ZSLHWIhfjp23H/PcoPYY0r4hIvRBXqm7L/VqUQ//urUdjp3PhT5IDb1GBZ1aBb1GhRCNGvVDtYiLDEaLeqFuQ/J6Nq8XoFqXX0yYHJwW2SS3oAuA29w8QP69v7HhkEsgHaJRY8NjAwL6O61S4LVs2TI8+OCDeP/99122t27dGh988AFyc3OxbNmySgVeycnJGDlyJJ599llcuHAB8fHx+PTTT5GWloaPP/7YftzYsWOxZcsWSE7/CSdPnoyFCxdi2LBhmDFjBoKCgjB37lzExMTgqaeesh/3wQcfYM2aNRg+fDiaNGmCrKwsfPLJJ0hPT8fSpUtdeurKWyb5lsUiB19WqyM4CgsDTlw04K4Fv7kc++y3+zyW8WhbK+7v2sg+l0ssjCyCLucFlYmIiKh0arX8IFT0fgHy53VRyZ0vlSKCBpskDx0sTxKLNQccc7pHdGmC+7o1RXx0mH1o37xNR12O16iUeH5IB9x1g+e1YqsjhUKB0d2bB7oaPjOhV0sU2WwotEn2OWNN64Zg5Z50/JmejdOX8/HHyYs4fiEXv524gLTL+biU7z4cNd9ShNSLuUhsUjcA70JWpcCrsLAQPXqUvHp4r1698P3331e6/M8++wwvvPACli5diitXrqBTp05Yu3Yt+vTpU+p5YWFh2Lx5M5544gm8/vrrsNls6NevH9555x2XHq4bb7wR27Ztw6JFi3D58mWEhIQgKSkJn3zyCQYMGFCpMsl3xLyuwkLAprag4xsbK3T+C0M6YEirSOzatRkFBfLTOa1WfiInxqkTERFRxWg0rj1bkiQHXt5e3ytc5+ipuJxvRr3Q0ofp5ZuLsPAPedRLfHQoXhrqnntgeIeG2HbqIuKjwzC0fRy6NakLfZAfJqxRuTWJCrEnPnG2/dQl/JmejWMXcvHPFZ5z4N/UMhqD28Xhue/3AwDOXCmouYHXoEGDsGHDBvt6V8WtX78et956a6XL1+l0mD17NmbPnl3iMZs3b/a4vVGjRvjqq69KLf+WW27BLbfcUu76lKdM8g0xr6ugACiwFOHm/5YcdP2jRwssdlqF/fH+rfFwr3gA8iRVgXO5iIiIvE9kOvR24NUkyrFswOnsgjIDrxmrHWnBb2joeeHdltFhWDnhJu9UkPwqLsI94UjDCD26Na2LpnWC0S8hBgn1w1FoteGFtfthk+TAK5CqFHi99tprGDVqFO6++25MmTIF8fHyzW1qaio++OADnD59Gl9++aU9O6AQFeWbSYpUO4meroICOW3qkIWeg67Ojerg07E9oVQoEK4PwvlcE565tR3U16IqEbgBjqCLvVxERETep1R6P/Bq5hJ45aFbk5LvJ7NyjPj95EUAQKPIYDx9SzvvVoYCrkW04yauf0IMXhjcAfVCtW5DUINUSjQI1yMzx4izNTnwatu2LQDg4MGD+Pbbb132iTlX7dq5X+hWa8Wy0dD1SWQaFCnjJQmYtMo9OyEAPJjUHE/f0g6SJJ93b8d4e1DlnLEw6NooBQ4tJCIi8h1fBF5xkXqolQoU2SSczi79BnrxDscaVa/e1gnBGq+soETVyICEGDzevzXCtEG4u3NjBKlKHr7UuE4wMnOMOHMlv8Rj/KFKV+GLL75YromNRBUlerlEIg1JAub8dsCli/j3J29BhF7jcg4gB1dWq+NnlUoee65UOnq8QhwPzYiIiMjLxHBDb1IrlWgUGYy07HykpF1y2y9JEi7lmXHyUh6+urb4cVyEvtSeMaq5glRK+1SSsjSKDMZOXMaZUpYU8IcqBV4vv/yyl6pBJMvLk4Ms5wWRQ0OBOb8cxtf7ztiPWzquF5RFGnsqeElyBFhqtRx4GY2uE36Dg73/IUBERETufDHHC5DneaVl5+NQVg5OXjSgZXQYJEnCh1tTsWTHKRgLXUdVjUtu4ZZCna4/Yj5YjrEQxkJrwBKoMKUAVQsGg6OXy2KRgy4xB+u/m4/i051/24/t0bweWkbUgVotB1WSJPdyOc/bUqnkXi2xqLLYRkRERDVX3RDHSJej5+WEWWsOnMWHW1Pdgq5b2jTAiC41Jy08+U6DcEcijnO5xoDVgwNeKeBExkKzWV7zQ5IAm2TD6z8fxHdO628AwM2tG+DVQd2gVsuBFiAHVwqF6xpcoaFyEMdgi4iIqPaYeGM8Vu+X7w1OXcqDJEn4fFeaff/tnRphcNtYtI4JR/2w0rMe0vUj1ikDYlaOEc3rhrodk2cuxKlLediVfsVn9WDgRQEl5mEVFMiBkkIBXCnMx7APN7sd+69b2+H2Ns0RFATorv0tDQuTe8ic1w8BHIEYERER1R7OSTIW/HECPVvUs/d8Tb6pFR7tkxCoqlE11iDcEYR/s+8Mfj1+HpfzzLicb8alfPl7gUXuMbVcPO2zejDwooBwzlhoNsvfQ0MlPPvdPqw7lOl2/MDWMbi9TXMoFPLQweI9XkRERFR9VDa5hs0mTzfQ6TyvsRmhD3L5+Zk1++TXA3BXZw4rJM9inHo/NxzJClg9GHiR34mgy2yWk2gUFtnQ54MfPR77+vAbcEenRvYkGiJBht59zTwiIiKqZmw2zwGUJ1arPAJGo5GnHnh6sKpWKtExLhIHM68CAC4Y5ExcvVtGu8zjIXKmUavQMEKPjBzH/K6GkXrERehRN0SLeiFa1A3RomndEOSkB+OhT3xTDwZe5FcigYbJJP+BhbLkoGvPv4ZACSUMBvmPtgi6uP4WERFR9aZWy19ms5wAS2Q4lCTHl1jqBXCs1ynmaovlXzwFX3ERenvgBQBRIRq8eWcXH74bqg1eHtYJ3x88i9gIPYa2b4gW9dzneQHAn/npPqsDAy/yKefFiwH5CZbJJP9x3XAiHa/8cNDtnHfu6YrkhrEwFciBVlCQPLyQQRcREVHNoFLJgZckyQ9cBRFoiaRaKpU8+kVMIdDp5KArJMSxLExx/RNi8Ovx82heNwS9W9bHP29qFbD04FRz9GheDz2a1wtoHRh4kU+IgEs84RI9XJIE/H3ZgNHLf3M7Z92j/dC4Tgjy8uQ/zGIul8Cgi4iIqGZQKOTgSZJc53oplfLPJhOQmysHZcHB8me+yFIcEiIHZeJLq3Ute1iHhri1bSyCVFwViWoWBl7kdQaDHGRZrXLGQRF8qdXAiMWbkH7FfdXwVeP6o05QMPLz5adfer3jj295x4YTERFR9aEu5S5Tq3Uk0AgNdQ/ONBp5f36+e+AFgEEX1UgMvMirRE+XySQ/xbqYZ8LZ/FxM+XKXx+PH92iBSUlt7X9kVSpHoMUeLiIiotpJBFyiB6w45/sBotqCgRd5XY7Biv/77k9sT7tY6nF/TB0KhULhkjgDYMBFRER0PSjPeptKpTyChmtzUm3AwIu8xmCQk2f0/u/6Uo+beXMn3Nausb2XS61m4gwiIiJypdE41voUD2fZC0Y1GQMv8gqRJv6hZds97n8gsRke65sAFAZBoZD/mIpMRUFB8jhuIiIiIkGtlgMti0V+sCtJ8j1DUFDZ5xJVRwy8qEqMRvmPYVERsD89B3szsl32z7szCUlNogEAiiJApZYnySqVcgKN0ibeEhER0fVL3CuIhFtms3zfwcDL/6xW+QG7WIMtKIi9j5XB216qkqIi+Q/hhRwLxn/xu337E33bYVTn5vbAynmRRIDDComIiKhsziNibDbHQsueEnKQd4jlf2w2R8ClVMrz7BQKx3IAYrFrKj8GXlQpkgTk5cn/IdcezMDLG/bZ9zWKCMbYHs3t/0EFBltERERUWWq1fPNvtdaOETNWa8lZHQNFzKkT9RJrqoq2VyjkoZ+FhY7jqPxqwWVL/iZSxhcWAs+s2YuNxzPt++qH6rBqQl/7f1K9PkCVJCIiolpFqZS/bLZA16RkYu3S4j+L9U3FcD3AEbRUp3uloiK5J0sM7yz+EB1wzNO3WDhHv6IYeFGF5OXJ341G4OUf97sEXRN7JOChHvEI0SvcFkMkIiIiqgoxzC0QgZeYz261utbHOdDydN/jnI1R9BqJYKaoSF4gujLEXCuhMj1PNptcB5HszGKR66bVlj6PThxjsXDYZ0Ux8KIKkSQgO7cIfd/b4LJ9bGJLPNyzlf2pDf8TEhERkTeJwMubiorkACQoyHPZhYVygKFWy8c4rzvqfHxpQRfg6K1zXo9MBF3OSStEMCW+FxbK341G99cV7WG1yj1P5V3rrKjIPWiSJEdvV3mSlwQFyQFbQUHFXvt6x8CLykXM6bqUa0H/9za67GsQpsfj/dvYn5hwLhcRERH5SvHhfBU5TySNsNnkoEalcgQgzgGHSB6mVsvBiFYrBxreDPzEUD6z2RFEFf9yHo4YEeE4z/m70SgHUuUZsmg2y4GaXu94bZNJfm/BwUBISPl6z4KCHMeKTJPiPpBKxsCLyiUvD8jNL8LEL3a4bH/ztm4Y0rEB08MTERGRX1Q08BJBFODoeVIq5UBDrBMmyiwocByn08kBl07nm5E8Go38sFrUx1OPlgiCQkJKDqxsNkdAVVLPkyTJ702lkssSPXeFhXI9QkIq/j41GkfijYICOQDzVls59wCKwLg29KrxNpnKZDAARrMVN85zHV64ecpgRISqoFSyl4uIiIh8S6GQb/JNpvKfI0lyYCWG0DkHXiqVo+fLZJKP02jk4ME5k5+viNcoTXmCGK1W/nIejuipnKAg+biQENe5Z+I9VyZgEgGsSiW/fkGBo+fQedikp397qqPYV7znTwyDrOlTWRh4UakMBsBqk/Dk13vs2yJ1Gvz46ECEBsuPYRh0ERERkT9UJBCSJDkYEFmWPc1dEsFcaKgj0PL2kEJfE6OOnN9f8flnosdIrXbdJ7ISVuX9KhSuwarF4uitK96LJ4LekupZvM5iDlteXu1I5MHAi0pkMMgX+StrD+H3vy/Yty96oAdCg5VQqbh4HhEREfmPc0r5suYimUyOoKukniWFArUiE7Po9aoob87LEgGs1eoaOAFVa9/CQvcMkkJNC8YYeJFHIuiatDwFO05fBADEhQfjswdvREykplb8kSIiIqKaRaRjN5tLTyZhtcr3MTpd2Q+JeT/jPaIH0dtlip4vwJEgRSQlCQ317uv5EgMvciOCrpvm/oQcU6F9+/xRSYiJ1NS4LngiIiKqHVQqeUidxeK6XaxJJVKzi8x9XOC35hPDFouKXBefDg2VezXL0/tQKq2XAAAgAElEQVRZXXrGGHiRCzGnq/O/f3DZ/szA9mgZE8L5XERERBQwokfF+SbaZpPncmk0jvW4goLkr9qQCe96JzIxAq5zxWw2OQB3DrycMyGKBa9FsKZSBT4Qr8Q61/5jNpvxzDPPIC4uDnq9HsnJydi4cWPZJwLIyMjAqFGjEBkZifDwcNxxxx04deqUyzFnzpzBK6+8gqSkJNSpUwf16tVDv3798PPPP7uVt2TJEigUCo9f586d88r7DTSDASi02tyCrvFJLTGmR7Ma1ZVLREREtZdS6Vhc2GSS5zeFhsprXUVElH8hYKoZNBpHYC0CajHfz2SSsynm58vfzWb52hC9YhERjrlngVate7zGjx+PVatWYfr06WjVqhWWLFmCoUOHYtOmTejdu3eJ5+Xl5aF///7IycnBzJkzERQUhHfeeQd9+/bFvn37ULduXQDAt99+i7feegt33nknxo0bh6KiInz22We45ZZb8Mknn+Af//iHW9mvvvoqmjdv7rItMjLSu288AAwGIN9chCHzN7lsf+ymNnikT0sA1aOLloiIiK5vIvugzSbfdIs1t7iA7/VFLAmgVsu/f+elAkQWR9HjaTI5EnQE8n622gZeKSkpWLFiBWbPno0ZM2YAAMaOHYsOHTrg6aefxrZt20o8d/78+UhNTUVKSgq6d+8OABgyZAg6dOiAOXPmYNasWQCA/v37Iz09HfXq1bOf+89//hOdO3fGiy++6DHwGjJkCBITE735VgNO9HT1eNt1na4PRiahT0I0AKaMJyIioupBpXKs7aRWOxY5puuLQuGYx1dW/gHnbJiBHH5abYcarlq1CiqVCpMmTbJv0+l0mDBhArZv344zZ86Uem737t3tQRcAtGnTBgMHDsTKlSvt29q3b+8SdAGAVqvF0KFDcfbsWRgMBo/lGwwGWKtDf6WXFFpt6Prmjy7bfp8+CH0SohEayqCLiIiIqg+xblVEhHyP4rwgMF1fNBo58C7r9+8ceAVSte3x2rt3LxISEhAeHu6yPSkpCQCwb98+NG7c2O08m82GAwcO4KGHHnLbl5SUhJ9++gkGgwFhpUQT586dQ3BwMII95B/t378/8vLyoNFoMGjQIMyZMwetWrUq8/1cuHABFy9edNl24sQJAIDRaERubm6ZZfhCrkFC7/d+d9m2bHRXqKQCSJLcG1ab5Ofnu3wn32Ob+x/b3P/Y5v7HNve/6trmJlOga+A71bXNaxpJkq+ToqKyh6QajUaf1aPaBl5ZWVmIjY112y62ZWZmejwvOzsbZrO5zHNbt27t8fwTJ07gm2++wciRI6Fy6osMDg7G+PHj0b9/f4SHh+PPP//E3Llz0atXL+zZs8djEOhs/vz5eOWVVzzuO3jwIHJycko931fWpSvh3PH5f52KcPlUCi6fKvmc2iAlJSXQVbjusM39j23uf2xz/2Ob+x/b3P/Y5v6Tnp7us7KrbeBlNBqh9bAEt+7aIN6SolGxvTLnFhQUYOTIkdDr9XjzzTdd9o0aNQqjRo2y/3znnXdi0KBB6NOnD9544w3873//K/X9TJ48GSNHjnTZduLECdx5553o2LEjunbtWur53pSfD0iShBnfHca2jGz79q/GJaJRpN6esrM2ys/PR0pKCpKSkhBSm99oNcI29z+2uf+xzf2Pbe5/bHP/Y5t7j9Eo3wOXtvC2JAEazR6f1aHaBl56vR5ms9ltu+laf7K+hFYT2yt6rtVqxX333YfDhw/jxx9/RFxcXJl17N27N5KTkz2mny+ufv36qF+/fol1Lj6k0lcMBuDI5ct4aNkOl+2P9U1Am0Yx1818rpCQEL+1OcnY5v7HNvc/trn/sc39j23uf2zzqgsKkgMrtdp1fS9BoRDrxJUSmVVRtQ28YmNjkZGR4bY9KysLAEoMjKKioqDVau3HlffciRMnYu3atVi+fDkGDBhQ7no2btwYx44dK/fxgWQwAG/+9BeW70pz2/dI71bXTdBFRERERNcXlUpOxCH3ajmyG4qAS3x5SPHgNdU28OrcuTM2bdqE3Nxclwh/586d9v2eKJVKdOzYEbt373bbt3PnTrRo0cItscb//d//YfHixZg3bx7uv//+CtXz1KlTiI6OrtA5gWAwAJ/vSnMLulZN6IPWDcIYdBERERFRrRUUJGfBFGt8lUTtw+io2qaTHzFiBKxWKxYsWGDfZjabsXjxYiQnJ9uTWaSnp+Po0aNu5+7atcsl+Dp27Bh+/fVXt3lWs2fPxttvv42ZM2fi8ccfL7E+xTMSAsAPP/yAP//8E4MHD67Ue/QXgwG49+Pf8e+f/nLZfvC5YQy6iIiIiKjWk4cRBnYdr2rb45WcnIyRI0fi2WefxYULFxAfH49PP/0UaWlp+Pjjj+3HjR07Flu2bIHkNFBz8uTJWLhwIYYNG4YZM2YgKCgIc+fORUxMDJ566in7catXr8bTTz+NVq1aoW3btli2bJlLHW655RbExMQAAHr16oUuXbogMTERERER2LNnDz755BM0btwYM2fO9HFrVI7BAOSaCjFx+U4cPufImti9aV18MqYHAy4iIiIiIj+ptoEXAHz22Wd44YUXsHTpUly5cgWdOnXC2rVr0adPn1LPCwsLw+bNm/HEE0/g9ddfh81mQ79+/fDOO++4DAvcv38/ACA1NRUPPvigWzmbNm2yB1733nsv1q1bh59++gkFBQWIjY3FxIkT8dJLL9mPqS4kCci6VIhec35y29evVQzeG5XIoIuIiIiIyI+qdeCl0+kwe/ZszJ49u8RjNm/e7HF7o0aN8NVXX5Va/ssvv4yXX365XHV5/fXX8frrr5fr2EAyGIDzuSbcs/A3t30vD+2Ie7o0YdBFRERERORn1TrwovKzWIA//76KJ7/eg6xc13XK4qPDsOrhm6BSKhh0EREREREFAAOvWkCSgJ//uoDJX+5y2Z5QPwxf/ONGaNQqBlxERERERAHEwKuGMxiArSfcg66XhnbEPZ0bIzxcEaCaERERERGRwMCrBsvNlTD75yNYmvK3fVvbBuH48qHeUCg4rJCIiIiIqLpg4FUDGQzAh78dx/ytqS7b7+jUCLPuuAEhIQGqGBERERERecTAq4Y5drYA4z/b4ZZA4+27u+L2zrHQaAJUMSIiIiIiKhEDrxrCYACW7/obb/502G3fxqkD0KqhPgC1IiIiIiKi8mDgVQNkXSrEI1+k4EDGVZftn43tiS6NoziXi4iIiIiommPgVc3t/9uAez/+HaYim33bUwPbYHyPlgy4iIiIiIhqCAZe1dgvBy9hwvKd9p8j9UH4emIftIzTBbBWRERERERUUQy8qqmlv5/BC2sP2H++t1tT/OvWdqgToQxgrYiIiIiIqDIYeFUzkiTh+W8OY/muNPu2eiFa/PueDlAy5iIiIiIiqpEYeFUjVquEPrM3IeOqnCo+VKvG7Lu6YEjn+gGuGRERERERVQUDr2rial4Rpny+xx50ReqDsOTBnujcghk0iIiIiIhqOgZe1YCp0IoJn+3Cn+nZ9m1MokFEREREVHsw8KoGZm/8G4fMkQCAbk2i8N+RiWgYHRTgWhERERERkbcwXUM1sOdsDgAgsUkUlk1IYtBFRERERFTLMPCqJuKjw7BofCL0WlWgq0JERERERF7GwKsaCNepsWhsIiKD2dNFRERERFQbMfCqBh7s1hjNooMDXQ0iIiIiIvIRBl7VQJdmoYGuAhERERER+RADr2qgDocYEhERERHVagy8qgGlQhHoKhARERERkQ8x8CIiIiIiIvIxBl5EREREREQ+xsCLiIiIiIjIxxh4ERERERER+RgDLyIiIiIiIh9j4EVERERERORjDLyIiIiIiIh8jIEXERERERGRj1XrwMtsNuOZZ55BXFwc9Ho9kpOTsXHjxnKdm5GRgVGjRiEyMhLh4eG44447cOrUKY/Hfvzxx2jbti10Oh1atWqF9957r8plEhERERERCdU68Bo/fjzmzp2L0aNH491334VKpcLQoUPx+++/l3peXl4e+vfvjy1btmDmzJl45ZVXsHfvXvTt2xeXL192Ofajjz7Cww8/jPbt2+O9995Dz549MW3aNLz11luVLpOIiIiIiMiZOtAVKElKSgpWrFiB2bNnY8aMGQCAsWPHokOHDnj66aexbdu2Es+dP38+UlNTkZKSgu7duwMAhgwZgg4dOmDOnDmYNWsWAMBoNOK5557DsGHDsGrVKgDAxIkTYbPZ8Nprr2HSpEmoU6dOhcokIiIiIiIqrtr2eK1atQoqlQqTJk2yb9PpdJgwYQK2b9+OM2fOlHpu9+7d7QESALRp0wYDBw7EypUr7ds2bdqEy5cvY/LkyS7nT5kyBfn5+Vi3bl2FyyQiIiIiIiqu2gZee/fuRUJCAsLDw122JyUlAQD27dvn8TybzYYDBw4gMTHRbV9SUhJOnjwJg8Fgfw0Absd269YNSqXSvr8iZRIRERERERVXbYcaZmVlITY21m272JaZmenxvOzsbJjN5jLPbd26NbKysqBSqVC/fn2X4zQaDerWrWt/jYqUWZILFy7g4sWLLtsOHz7s8p18z2g0Ij09HXv27IFerw90da4LbHP/Y5v7H9vc/9jm/sc29z+2uf+J+3Kz2ez1sqtt4GU0GqHVat2263Q6+/6SzgNQrnONRiM0Go3HcnQ6nctx5S2zJPPnz8crr7zicd9DDz1U6rlEREREROQ/Bw8eRNeuXb1aZrUNvPR6vcdI02Qy2feXdB7gOUotfq5er4fFYvFYjslkcjmuvGWWZPLkyRg5cqTLtn379mHMmDFYuXIl2rVrV+r55B0nTpzAnXfeiTVr1iA+Pj7Q1bkusM39j23uf2xz/2Ob+x/b3P/Y5v53+PBhjBo1CgkJCV4vu9oGXrGxscjIyHDbnpWVBQCIi4vzeF5UVBS0Wq39uNLOjY2NhdVqxYULF1yGG1osFly+fNl+XEXKLEn9+vXdhjQK7dq1Q/v27Us9n7wrPj6ebe5nbHP/Y5v7H9vc/9jm/sc29z+2uf8VzzPhDdU2uUbnzp1x/Phx5ObmumzfuXOnfb8nSqUSHTt2xO7du9327dy5Ey1atEBYWJhLGcWP3b17N2w2m31/RcokIiIiIiIqrtoGXiNGjIDVasWCBQvs28xmMxYvXozk5GQ0btwYAJCeno6jR4+6nbtr1y6XQOnYsWP49ddfXYb7DRgwAFFRUfjwww9dzv/www8RHByMYcOGVbhMIiIiIiKi4qrtUMPk5GSMHDkSzz77LC5cuID4+Hh8+umnSEtLw8cff2w/buzYsdiyZQskSbJvmzx5MhYuXIhhw4ZhxowZCAoKwty5cxETE4OnnnrKfpxer8drr72GKVOmYOTIkRg0aBC2bt2KZcuW4Y033kBUVFSFyyQiIiIiIipO9fLLL78c6EqUZPjw4TAajVi2bBlWr16N6OhoLFq0CAMHDrQfs2TJEpw+fRrOb0Or1eLuu+/G0aNHsXjxYvz666/o0aMHVqxYYe8pE7p3746GDRtizZo1WL58OXJycvDiiy9ixowZUCgUlSqzIkJCQtCvXz+EhIRUugyqGLa5/7HN/Y9t7n9sc/9jm/sf29z/2Ob+56s2V0jOXUVERERERETkddV2jhcREREREVFtwcCLiIiIiIjIxxh4ERERERER+RgDLyIiIiIiIh9j4EVERERERORjDLwCwGw245lnnkFcXBz0ej2Sk5OxcePGQFer1tq8eTMUCoXHrx07dgS6ejVeXl4eXnrpJQwePBhRUVFQKBRYsmSJx2OPHDmCwYMHIzQ0FFFRUXjwwQdx8eJF/1a4Fihvm48fP97jdd+mTRv/V7qG27VrFx577DG0b98eISEhaNKkCUaNGoXjx4+7Hcvr3DvK2+a8zr3nr7/+wsiRI9GiRQsEBwejXr166NOnD77//nu3Y3mde0d525zXue+88cYbUCgU6NChg9u+bdu2oXfv3ggODkaDBg0wbdo05OXlVfq1qu0CyrXZ+PHjsWrVKkyfPh2tWrXCkiVLMHToUGzatAm9e/cOdPVqrWnTpqF79+4u2+Lj4wNUm9rj0qVLePXVV9GkSRPccMMN2Lx5s8fjzp49iz59+iAiIgKzZs1CXl4e3n77bRw8eBApKSnQaDT+rXgNVt42B+Q1CBctWuSyLSIiwsc1rH3eeust/PHHHxg5ciQ6deqEc+fO4f3330fXrl2xY8cO+wc2r3PvKW+bA7zOveX06dMwGAwYN24c4uLiUFBQgK+//hq33347PvroI0yaNAkAr3NvKm+bA7zOfeHs2bOYNWuWx/W69u3bh4EDB6Jt27aYO3cuzp49i7fffhupqan48ccfK/eCEvnVzp07JQDS7Nmz7duMRqPUsmVLqWfPngGsWe21adMmCYD01VdfBboqtZLJZJKysrIkSZKkXbt2SQCkxYsXux336KOPSnq9Xjp9+rR928aNGyUA0kcffeSv6tYK5W3zcePGSSEhIX6uXe30xx9/SGaz2WXb8ePHJa1WK40ePdq+jde595S3zXmd+1ZRUZF0ww03SK1bt7Zv43XuW57anNe5b9x7773SgAEDpL59+0rt27d32TdkyBApNjZWysnJsW9buHChBEDasGFDpV6PQw39bNWqVVCpVC5PMHQ6HSZMmIDt27fjzJkzAaxd7WcwGFBUVBToatQqWq0WDRo0KPO4r7/+GrfddhuaNGli33bzzTcjISEBK1eu9GUVa53ytrlgtVqRm5vrwxrVfr169XJ7it+qVSu0b98eR44csW/jde495W1zgde5b6hUKjRu3BhXr161b+N17lue2lzgde49v/32G1atWoV58+a57cvNzcXGjRsxZswYhIeH27ePHTsWoaGhlb7OGXj52d69e5GQkODySwSApKQkAHK3JvnGP/7xD4SHh0On06F///7YvXt3oKt03cjIyMCFCxeQmJjoti8pKQl79+4NQK2uDwUFBQgPD0dERASioqIwZcqUKo1PJwdJknD+/HnUq1cPAK9zfyje5gKvc+/Kz8/HpUuXcPLkSbzzzjv48ccfMXDgQAC8zn2ltDYXeJ17j9VqxdSpU/Hwww+jY8eObvsPHjyIoqIit+tco9Ggc+fOlb7OOcfLz7KyshAbG+u2XWzLzMz0d5VqPY1Gg3vuuQdDhw5FvXr1cPjwYbz99tu46aabsG3bNnTp0iXQVaz1srKyAKDEaz87OxtmsxlardbfVavVYmNj8fTTT6Nr166w2WxYv3495s+fj/3792Pz5s1Qq/kRUBXLly9HRkYGXn31VQC8zv2heJsDvM594amnnsJHH30EAFAqlbj77rvx/vvvA+B17iultTnA69zb/ve//+H06dP4+eefPe4v6zrfunVrpV6XvyU/MxqNHv8Y6XQ6+37yrl69eqFXr172n2+//XaMGDECnTp1wrPPPov169cHsHbXB3Fdl3Xt84Pau/7973+7/HzfffchISEBzz33HFatWoX77rsvQDWr+Y4ePYopU6agZ8+eGDduHABe577mqc0BXue+MH36dIwYMQKZmZlYuXIlrFYrLBYLAF7nvlJamwO8zr3p8uXLePHFF/HCCy8gOjra4zFlXeeVvV/nUEM/0+v1MJvNbttNJpN9P/lefHw87rjjDmzatAlWqzXQ1an1xHXNaz/wnnjiCSiVyhKf8lHZzp07h2HDhiEiIsI+bxfgde5LJbV5SXidV02bNm1w8803Y+zYsVi7di3y8vIwfPhwSJLE69xHSmvzkvA6r5znn38eUVFRmDp1aonHlHWdV/YaZ+DlZ7GxsfbuS2diW1xcnL+rdN1q3LgxLBYL8vPzA12VWk901Zd07UdFRfHpqJ/o9XrUrVsX2dnZga5KjZSTk4MhQ4bg6tWrWL9+vcvfbF7nvlFam5eE17l3jRgxArt27cLx48d5nfuJc5uXhNd5xaWmpmLBggWYNm0aMjMzkZaWhrS0NJhMJhQWFiItLQ3Z2dllXueVvV9n4OVnnTt3xvHjx90y0uzcudO+n/zj1KlT0Ol0CA0NDXRVar2GDRsiOjraY0KTlJQUXvd+ZDAYcOnSpRKHV1DJTCYThg8fjuPHj2Pt2rVo166dy35e595XVpuXhNe5d4lhVTk5ObzO/cS5zUvC67ziMjIyYLPZMG3aNDRv3tz+tXPnThw/fhzNmzfHq6++ig4dOkCtVrtd5xaLBfv27av0dc7Ay89GjBgBq9WKBQsW2LeZzWYsXrwYycnJaNy4cQBrVztdvHjRbdv+/fvx3Xff4dZbb4VSyf8G/nDPPfdg7dq1Lksm/PLLLzh+/DhGjhwZwJrVTiaTCQaDwW37a6+9BkmSMHjw4ADUquayWq249957sX37dnz11Vfo2bOnx+N4nXtPedqc17l3XbhwwW1bYWEhPvvsM+j1envgy+vce8rT5rzOvadDhw5YvXq121f79u3RpEkTrF69GhMmTEBERARuvvlmLFu2zKXtly5diry8vEpf5wqptMGj5BOjRo3C6tWr8cQTTyA+Ph6ffvopUlJS8Msvv6BPnz6Brl6tM2DAAOj1evTq1Qv169fH4cOHsWDBAgQFBWH79u1o27ZtoKtY473//vu4evUqMjMz8eGHH+Luu++2Z4ucOnUqIiIicObMGXTp0gWRkZF4/PHHkZeXh9mzZ6NRo0bYtWsXh6ZUUFltfuXKFXTp0gX3338/2rRpAwDYsGEDfvjhBwwePBjr1q3jQ4cKmD59Ot59910MHz4co0aNcts/ZswYAOB17kXlafO0tDRe51501113ITc3F3369EHDhg1x7tw5LF++HEePHsWcOXPw5JNPAuB17k3laXNe577Xr18/XLp0CYcOHbJv27NnD3r16oV27dph0qRJOHv2LObMmYM+ffpgw4YNlXuhSi27TFViNBqlGTNmSA0aNJC0Wq3UvXt3af369YGuVq317rvvSklJSVJUVJSkVqul2NhYacyYMVJqamqgq1ZrNG3aVALg8evvv/+2H3fo0CHp1ltvlYKDg6XIyEhp9OjR0rlz5wJX8RqsrDa/cuWKNGbMGCk+Pl4KDg6WtFqt1L59e2nWrFmSxWIJdPVrnL59+5bY3sU/Snmde0d52pzXuXd98cUX0s033yzFxMRIarVaqlOnjnTzzTdL3377rduxvM69ozxtzuvc9/r27Su1b9/ebfvWrVulXr16STqdToqOjpamTJki5ebmVvp12ONFRERERETkY+yXJCIiIiIi8jEGXkRERERERD7GwIuIiIiIiMjHGHgRERERERH5GAMvIiIiIiIiH2PgRURERERE5GMMvIiIiIiIiHyMgRcREREREZGPMfAiIiIiIiLyMQZeREREREREPsbAi4iIqIZZsmQJFAoFdu/eHeiq2CkUCjz22GNeK2/z5s1QKBTYvHlzmcf269cP/fr189prExH5AgMvIiKqtM8//xzz5s3z+evMmjULa9as8fnrVDfz58/HkiVLAl0NIiLyAgZeRERUaQy8fIuBFxFR7cHAi4iIyMtMJhNsNlugq+GRJEkwGo2BrgYR0XWHgRcRUS2RkZGBCRMmIC4uDlqtFs2bN8ejjz4Ki8ViP+bUqVMYOXIkoqKiEBwcjB49emDdunUu5Yi5NStXrsQbb7yBRo0aQafTYeDAgThx4oT9uH79+mHdunU4ffo0FAoFFAoFmjVrBgCwWCx48cUX0a1bN0RERCAkJAQ33XQTNm3a5FZvm82Gd999Fx07doROp0N0dDQGDx5sn7+kUCiQn5+PTz/91P4648ePL7Ut3nvvPbRv3x7BwcGoU6cOEhMT8fnnn/u0vVasWIHnn38eDRs2RHBwMHJzcwEAV69exfTp09G4cWNotVrEx8fjrbfeKjMwa9asGf766y9s2bLF/r6Lz2Mym8148sknER0djZCQENx11124ePGiWzm33XYbNmzYgMTEROj1enz00Uf2/cuWLUO3bt2g1+sRFRWF++67D2fOnHEpIzU1Fffccw8aNGgAnU6HRo0a4b777kNOTo5bvdesWYMOHTpAq9Wiffv2WL9+vdsxe/fuxZAhQxAeHo7Q0FAMHDgQO3bsKLU9hAULFqBly5bQ6/VISkrC1q1by3UeEVGgqQNdASIiqrrMzEwkJSXh6tWrmDRpEtq0aYOMjAysWrUKBQUF0Gg0OH/+PHr16oWCggJMmzYNdevWxaefforbb78dq1atwl133eVS5ptvvgmlUokZM2YgJycH//nPfzB69Gjs3LkTAPDcc88hJycHZ8+exTvvvAMACA0NBQDk5uZi0aJFuP/++zFx4kQYDAZ8/PHHGDRoEFJSUtC5c2f760yYMAFLlizBkCFD8PDDD6OoqAhbt27Fjh07kJiYiKVLl+Lhhx9GUlISJk2aBABo2bJliW2xcOFCTJs2DSNGjMDjjz8Ok8mEAwcOYOfOnXjggQd81l6vvfYaNBoNZsyYAbPZDI1Gg4KCAvTt2xcZGRl45JFH0KRJE2zbtg3PPvsssrKySh2mOW/ePEydOhWhoaF47rnnAAAxMTEux0ydOhV16tTBSy+9hLS0NMybNw+PPfYYvvzyS5fjjh07hvvvvx+PPPIIJk6ciNatWwMA3njjDbzwwgsYNWoUHn74YVy8eBHvvfce+vTpg7179yIyMhIWiwWDBg2C2WzG1KlT0aBBA2RkZGDt2rW4evUqIiIi7K/z+++/45tvvsHkyZMRFhaG//73v7jnnnuQnp6OunXrAgD++usv3HTTTQgPD8fTTz+NoKAgfPTRR+jXrx+2bNmC5OTkEtvk448/xiOPPIJevXph+vTpOHXqFG6//XZERUWhcePGJZ5HRFQtSEREVOONHTtWUiqV0q5du9z22Ww2SZIkafr06RIAaevWrfZ9BoNBat68udSsWTPJarVKkiRJmzZtkgBIbdu2lcxms/3Yd999VwIgHTx40L5t2LBhUtOmTd1eszbf9UAAAAkZSURBVKioyOVcSZKk/2/n3kKi6to4gP9112iNiqmjFZGNk5GaHci8KA8Ylm9ZNB2FoLQuLDKEIishimhS6HTR0SKwKIow7WSlFgVldi6iqMxsxogOdtDMhEzneS9iNm1P6fs2vfV9/x94Mc9ea69nPzM3y7X2qqmpkYCAAJk/f74au3DhggCQ9PT0dvMWEdHr9ZKcnPyDKnwzZcoUCQsL67CNM+oVFBQkDQ0NmnutW7dO9Hq9PHnyRBNfuXKlKIoiz58/7zDPsLAwiY2NbRXPzc0VABIfH6+p05IlS0RRFKmtrVVjgYGBAkCKioo097DZbKIoiqxfv14Tv3//vnTr1k2N3717VwBIXl5eh7kCEJ1OJ0+fPlVj9+7dEwCybds2NWY2m0Wn00llZaUae/nypXh6ekpMTIwac9T14sWLIiLS2Ngo/v7+Mnz4cM1va8+ePQKgzToREf1OuNWQiOgPZ7fbcfz4cUyePBkRERGtrru4uAAAzpw5g8jISERFRanXPDw8kJqaCpvNhocPH2r6zZs3DzqdTv0cHR0N4Nv2ux9RFEXta7fb8eHDBzQ1NSEiIgJ37txR2+Xn58PFxQVr1qxpN++u8vb2xosXL3Dz5s02rzurXsnJyejRo4cmlpeXh+joaPTq1Qvv3r1T/+Lj49Hc3IxLly79o2d0SE1N1dQpOjoazc3NqKqq0rQzGo1ISEjQxAoKCmC32zFr1ixNbr1790ZwcLC6LdSxolVcXIyGhoYO84mPj9esRg4dOhReXl7qb6a5uRklJSUwm80ICgpS2/Xp0wezZ89GaWmpukWzpVu3bqG6uhoLFy7U/C5TUlI0q25ERL8rTryIiP5wb9++RV1dHYYMGdJhu6qqKnWL2fdCQkLU69/r37+/5nOvXr0AADU1NZ3Ka//+/Rg6dCjc3d3h6+sLg8GA06dPa94LqqysRN++feHj49Ope3bGihUr4OHhgcjISAQHByMtLQ1XrlxRrzurXkajsVXbiooKFBUVwWAwaP7i4+MBANXV1V1+vu919jtqLzcRQXBwcKv8Hj16pOZmNBqxdOlS7N27F35+fkhISMCOHTvafL+rZT6OnBz5vH37Fg0NDe3W1W63t3q/zMFR7+DgYE28e/fumkkcEdHviu94ERFRmxRFaTMuIj/se/DgQaSkpMBsNiMjIwP+/v5QFAXZ2dmorKz82alqhISEoLy8HIWFhSgqKkJ+fj527tyJ1atXY+3atU4bt+VqF/BtdW3cuHFYvnx5m30GDRr0r8bs7HfUXm4uLi44e/Zsm/dxvK8HAJs3b0ZKSgpOnDiBkpISpKenIzs7G9euXUO/fv26nA8R0f8jTryIiP5wBoMBXl5eePDgQYftAgMDUV5e3ir++PFj9XpXtbcd8OjRowgKCkJBQYGmTcsthSaTCcXFxfjw4UOHq15d3Xao1+uRlJSEpKQkNDY2Ytq0aVi/fj0yMzN/ab1MJhPq6+vVFa6u+qfbLTvDZDJBRGA0Gjs1AQwPD0d4eDhWrVqFsrIyjBkzBjk5ObBYLJ0e02AwoGfPnu3W1dXVtd1DMhz1rqiowNixY9X4169fYbVaMWzYsE7nQUT0X+BWQyKiP5yrqyvMZjNOnTqlHsH+Pcdqw8SJE3Hjxg1cvXpVvfb582fs2bMHAwYMQGhoaJfH1uv1bW45c6x8fL/Scf36dc3YADB9+nSISJsrUd/31ev1qK2t7VRO79+/13zW6XQIDQ2FiODr16+/tF6zZs3C1atXUVxc3OpabW0tmpqaOuzflefuqmnTpkFRFKxdu7bVipSIqHWsq6trlWd4eDhcXV3x5cuXLo2pKArGjx+PEydOwGazqfE3b97g0KFDiIqKgpeXV5t9IyIiYDAYkJOToznyf9++fU6rERHRz8QVLyKi/wFZWVkoKSlBbGwsUlNTERISglevXiEvLw+lpaXw9vbGypUrcfjwYUyYMAHp6enw8fHB/v37YbVakZ+fD1fXrv8vbuTIkThy5AiWLl2KUaNGwcPDA5MnT8akSZNQUFCAqVOnIjExEVarFTk5OQgNDUV9fb3aPy4uDnPmzMHWrVtRUVGBv/76C3a7HZcvX0ZcXBwWL16sjnP+/Hls2bIFffv2hdFobPfY8fHjx6N3794YM2YMAgIC8OjRI2zfvh2JiYnw9PT8pfXKyMjAyZMnMWnSJKSkpGDkyJH4/Pkz7t+/j6NHj8Jms8HPz6/D+u7atQsWiwUDBw6Ev7+/ZrXn3zCZTLBYLMjMzITNZoPZbIanpyesViuOHTuG1NRULFu2DBcuXMDixYsxc+ZMDBo0CE1NTThw4AAURcH06dO7PK7FYsG5c+cQFRWFRYsWoVu3bti9eze+fPmCDRs2tNuve/fusFgsWLBgAcaOHYukpCRYrVbk5ubyHS8i+jP8J2cpEhHRT1dVVSVz584Vg8Egbm5uEhQUJGlpaZqjtysrK2XGjBni7e0t7u7uEhkZKYWFhZr7OI7xbnl8uNVqFQCSm5urxurr62X27Nni7e0tANSj5e12u2RlZUlgYKC4ubnJiBEjpLCwUJKTk1sdP9/U1CQbN26UwYMHi06nE4PBIBMmTJDbt2+rbR4/fiwxMTHSo0cPAdDh0fK7d++WmJgY8fX1FTc3NzGZTJKRkSEfP378pfVy+PTpk2RmZsrAgQNFp9OJn5+fjB49WjZt2iSNjY3tPoeIyOvXryUxMVE8PT01R6Y7jpNveRx+yyPYRb4dJ5+YmNjuGPn5+RIVFSV6vV70er0MHjxY0tLSpLy8XEREnj17JvPnzxeTySTu7u7i4+MjcXFxcv78ec19AEhaWlqr+wcGBrb6vu7cuSMJCQni4eEhPXv2lLi4OCkrK/vhs4iI7Ny5U4xGo7i5uUlERIRcunRJYmNjeZw8Ef32XET4xisREREREZEz8R0vIiIiIiIiJ+PEi4iIiIiIyMk48SIiIiIiInIyTryIiIiIiIicjBMvIiIiIiIiJ+PEi4iIiIiIyMk48SIiIiIiInIyTryIiIiIiIicjBMvIiIiIiIiJ+PEi4iIiIiIyMk48SIiIiIiInIyTryIiIiIiIicjBMvIiIiIiIiJ+PEi4iIiIiIyMn+Bvk9AVbvjJuGAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "plt.plot(x_list[0]/params[0][0], y_list[0])\n",
    "\n",
    "ci = binom_conf_interval(positive_edges[0], total_edges[0], confidence_level=0.95, interval='wilson') \n",
    "plt.fill_between(x_list[0]/params[0][0], ci[0], ci[1], color='b', alpha=.05)\n",
    "\n",
    "plt.xlabel('contact score threshold')\n",
    "plt.ylabel('positive predictive value')\n",
    "print(params[0][2])\n",
    "#plt.legend([params[0][2], '95% Wilson Confidence Interval'])\n",
    "plt.legend([r'$\\tau_g = 7$ days, $\\tau_p = 7$ days', '95% Wilson Confidence Interval'])\n",
    "plt.axis([0, 40, 0.0, 0.2])\n",
    "plt.grid()\n",
    "plt.show()\n",
    "#plt.savefig('ppv_ci_g1.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'hours' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-20-bbe08264e96f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mpredicted_pos\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m \u001b[0;32mfor\u001b[0m \u001b[0mhour\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhours\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      7\u001b[0m     \u001b[0mscores\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mscore_matrix\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mhour\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msubjects\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'hours' is not defined"
     ]
    }
   ],
   "source": [
    "gamma = 60\n",
    "\n",
    "true_pos = 0\n",
    "predicted_pos = 0\n",
    "\n",
    "for hour in range(hours):\n",
    "    scores = score_matrix[:,hour]\n",
    "    for i in range(subjects):\n",
    "        hhs = hours_since_epoch(isolation_start_list[i])\n",
    "        if scores[i] > gamma and (np.isnan(hhs) or hhs >= hour):\n",
    "             predicted_pos += 1\n",
    "        if scores[i] > gamma and (np.isnan(hhs) or hhs >= hour) and (~np.isnan(hhs) and hhs <= hour+7*24 and hhs >= hour):\n",
    "             true_pos += 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n"
     ]
    },
    {
     "ename": "ZeroDivisionError",
     "evalue": "division by zero",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mZeroDivisionError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-21-243783c3b228>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpredicted_pos\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrue_pos\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mpredicted_pos\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;31m#gamma = 5\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mZeroDivisionError\u001b[0m: division by zero"
     ]
    }
   ],
   "source": [
    "print(true_pos)\n",
    "print(predicted_pos)\n",
    "\n",
    "print(true_pos/predicted_pos)\n",
    "\n",
    "#gamma = 5\n",
    "#22842\n",
    "#1450208\n",
    "#0.01575084401685827\n",
    "\n",
    "#gamma = 20\n",
    "# 3.3%\n",
    "\n",
    "#gamma = 40\n",
    "# 5.0%\n",
    "\n",
    "#gamma = 60\n",
    "# 5.4%"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "333\n"
     ]
    }
   ],
   "source": [
    "all_hours = [hours_since_epoch(i) for i in isolation_start_list]\n",
    "pos_hours = [i for i in all_hours if not np.isnan(i) and i >= 0]\n",
    "print(len(pos_hours))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'subjects' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-23-16ab88dbea67>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mhour\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mpos_hours\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mscores\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mscore_matrix\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mhour\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m     \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msubjects\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      8\u001b[0m         \u001b[0mhhs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mhours_since_epoch\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0misolation_start_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mscores\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0mgamma\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0misnan\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhhs\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0mhhs\u001b[0m \u001b[0;34m>=\u001b[0m \u001b[0mhour\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'subjects' is not defined"
     ]
    }
   ],
   "source": [
    "gamma = 200\n",
    "true_pos = 0\n",
    "predicted_pos = 0\n",
    "\n",
    "for hour in pos_hours:\n",
    "    scores = score_matrix[:,hour]\n",
    "    for i in range(subjects):\n",
    "        hhs = hours_since_epoch(isolation_start_list[i])\n",
    "        if scores[i] > gamma and (np.isnan(hhs) or hhs >= hour):\n",
    "             predicted_pos += 1\n",
    "        if scores[i] > gamma and (np.isnan(hhs) or hhs >= hour) and (~np.isnan(hhs) and hhs <= hour+7*24 and hhs >= hour):\n",
    "             true_pos += 1\n",
    "                \n",
    "               \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "ename": "ZeroDivisionError",
     "evalue": "division by zero",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mZeroDivisionError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-24-92b8fec3c125>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrue_pos\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mpredicted_pos\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mZeroDivisionError\u001b[0m: division by zero"
     ]
    }
   ],
   "source": [
    "print(true_pos/predicted_pos)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "positive_hour = [hours_since_epoch(t) for t in isolation_start_list]\n",
    "\n",
    "\n",
    "#params is tuple with threshold, trailing window cutoff\n",
    "params = [(4,7),(4,28),(20,7),(20,28)]\n",
    "results_d = {}\n",
    "    \n",
    "\n",
    "for threshold, day_cutoff in params:\n",
    "    true_pos_list, false_pos_list, false_neg_list, true_neg_list = [],[],[],[]\n",
    "    for h, col in enumerate(score_matrix.T):\n",
    "        true_pos_count, false_pos_count, false_neg_count, true_neg_count = 0,0,0,0\n",
    "        for user, score in enumerate(col):  \n",
    "            # first case is positives in next t days (not nan and positive_hour in [0, cutoff])\n",
    "            if not np.isnan(positive_hour[user]) and (positive_hour[user] - h) >= 0 and (positive_hour[user] - h) <= day_cutoff*24: #positive in next t days\n",
    "                if score >= threshold:\n",
    "                    true_pos_count +=1\n",
    "                else:\n",
    "                    false_neg_count += 1\n",
    "            # second case is negatives in next t days (is nan or positive_hour > cutoff)])\n",
    "            elif np.isnan(positive_hour[user]) or ((positive_hour[user] - h) >= day_cutoff*24):  #negative in the next t days, but not those that already tested positive\n",
    "                if score >= threshold:\n",
    "                    false_pos_count +=1\n",
    "                else:\n",
    "                    true_neg_count += 1                   \n",
    "        true_pos_list.append(true_pos_count)\n",
    "        false_pos_list.append(false_pos_count)\n",
    "        false_neg_list.append(false_neg_count)\n",
    "        true_neg_list.append(true_neg_count)\n",
    "        \n",
    "    results_d[(threshold, day_cutoff)] = {'true_pos': true_pos_list, 'false_pos': false_pos_list,\\\n",
    "                                          'false_neg': false_neg_list, 'true_neg': true_neg_list}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in true_divide\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:15: RuntimeWarning: invalid value encountered in true_divide\n",
      "  from ipykernel import kernelapp as app\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "tt = [dt.timedelta(hours=i)+start_date for i in range(len(results_d[params[0]]['true_pos']))]\n",
    "\n",
    "true_positive_rate = {}\n",
    "false_negative_rate = {}\n",
    "\n",
    "for p in [(4,28),(20,28)]:\n",
    "    true_positive_rate =\\\n",
    "      np.array(results_d[p]['true_pos'])/(np.array(results_d[p]['true_pos'])+np.array(results_d[p]['false_pos']))\n",
    "    \n",
    "    false_negative_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_neg']))\n",
    "    \n",
    "    missed_detection_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_pos']))\n",
    "\n",
    "    plt.plot(tt, true_positive_rate)    \n",
    "    #plt.plot(tt, false_negative_rate)   \n",
    "    plt.plot(tt, missed_detection_rate)\n",
    "\n",
    "plt.legend(['true positive rate, $\\gamma = 4$', 'missed detection rate, $\\gamma = 4$',\\\n",
    "            'true positive rate, $\\gamma = 20$', 'missed detection rate, $\\gamma = 20$'] )\n",
    "\n",
    "plt.xticks(rotation = 20)\n",
    "#plt.ylim(0, 0.2)\n",
    "\n",
    "plt.grid()\n",
    "plt.savefig('tp_md_thres_28_day.pdf', format='pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in true_divide\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:15: RuntimeWarning: invalid value encountered in true_divide\n",
      "  from ipykernel import kernelapp as app\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "tt = [dt.timedelta(hours=i)+start_date for i in range(len(results_d[params[0]]['true_pos']))]\n",
    "\n",
    "true_positive_rate = {}\n",
    "false_negative_rate = {}\n",
    "\n",
    "for p in [(4,7),(20,7)]:\n",
    "    true_positive_rate =\\\n",
    "      np.array(results_d[p]['true_pos'])/(np.array(results_d[p]['true_pos'])+np.array(results_d[p]['false_pos']))\n",
    "    \n",
    "    false_negative_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_neg']))\n",
    "    \n",
    "    missed_detection_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_pos']))\n",
    "  \n",
    "    plt.plot(tt, true_positive_rate)    \n",
    "    plt.plot(tt, missed_detection_rate)\n",
    "\n",
    "plt.legend(['true positive rate, $\\gamma = 4$', 'missed detection rate, $\\gamma = 4$',\\\n",
    "            'true positive rate, $\\gamma = 20$', 'missed detection rate, $\\gamma = 20$'] )\n",
    "\n",
    "\n",
    "plt.xticks(rotation = 20)\n",
    "#plt.ylim(0, 0.2)\n",
    "\n",
    "plt.grid()\n",
    "plt.savefig('tp_md_thres_7_day.pdf', format='pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "tt = [dt.timedelta(hours=i)+start_date for i in range(len(results_d[params[0]]['true_pos']))]\n",
    "\n",
    "for p in [(4,7),(4,28)]:\n",
    "    positives = np.array(results_d[p]['true_pos'])+np.array(results_d[p]['false_neg'])   \n",
    "    plt.plot(tt, positives)\n",
    "\n",
    "plt.legend(['positives cases, next 7-days', 'positives cases, next 28-days'])\n",
    "\n",
    "plt.xticks(rotation = 20)\n",
    "plt.grid()\n",
    "plt.savefig('positive_cases.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in true_divide\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:15: RuntimeWarning: invalid value encountered in true_divide\n",
      "  from ipykernel import kernelapp as app\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:17: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "tt = [dt.timedelta(hours=i)+start_date for i in range(len(results_d[params[0]]['true_pos']))]\n",
    "\n",
    "true_positive_rate = {}\n",
    "false_negative_rate = {}\n",
    "\n",
    "for p in [(4,7),(20,7)]:\n",
    "    true_positive_rate =\\\n",
    "      np.array(results_d[p]['true_pos'])/(np.array(results_d[p]['true_pos'])+np.array(results_d[p]['false_pos']))\n",
    "    \n",
    "    false_negative_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_neg']))\n",
    "    \n",
    "    missed_detection_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_pos']))\n",
    "  \n",
    "    plt.plot(tt, true_positive_rate/false_negative_rate)   \n",
    "    #plt.plot(tt, missed_detection_rate)\n",
    "\n",
    "plt.legend(['risk ratio, $\\gamma = 4$', 'risk ratio, $\\gamma = 20$'] )\n",
    "\n",
    "plt.xticks(rotation = 20)\n",
    "plt.ylim(0, 30)\n",
    "\n",
    "plt.grid()\n",
    "plt.savefig('rr_thres_7_day.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:9: RuntimeWarning: invalid value encountered in true_divide\n",
      "  if __name__ == '__main__':\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:15: RuntimeWarning: invalid value encountered in true_divide\n",
      "  from ipykernel import kernelapp as app\n",
      "/usr/local/Cellar/ipython/7.7.0/libexec/vendor/lib/python3.7/site-packages/ipykernel_launcher.py:17: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "tt = [dt.timedelta(hours=i)+start_date for i in range(len(results_d[params[0]]['true_pos']))]\n",
    "\n",
    "true_positive_rate = {}\n",
    "false_negative_rate = {}\n",
    "\n",
    "for p in [(4,28),(20,28)]:\n",
    "    true_positive_rate =\\\n",
    "      np.array(results_d[p]['true_pos'])/(np.array(results_d[p]['true_pos'])+np.array(results_d[p]['false_pos']))\n",
    "    \n",
    "    false_negative_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_neg']))\n",
    "    \n",
    "    missed_detection_rate =\\\n",
    "      np.array(results_d[p]['false_neg'])/(np.array(results_d[p]['false_neg'])+np.array(results_d[p]['true_pos']))\n",
    "  \n",
    "    plt.plot(tt, true_positive_rate/false_negative_rate)   \n",
    "    #plt.plot(tt, missed_detection_rate)\n",
    "\n",
    "plt.legend(['risk ratio, $\\gamma = 4$', 'risk ratio, $\\gamma = 20$'] )\n",
    "\n",
    "plt.xticks(rotation = 20)\n",
    "plt.ylim(0, 30)\n",
    "\n",
    "plt.grid()\n",
    "plt.savefig('rr_thres_28_day.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Create cumulative score traces"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 960x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "some_positive_ids = np.random.choice(df[df['in_isolation_2']==1]['id_2'].unique(), 5)\n",
    "some_negative_ids = np.random.choice(df[df['in_isolation_2']==0]['id_2'].unique(), 5)\n",
    "\n",
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "fig, axs = plt.subplots(len(some_positive_ids), sharex=True, sharey=False, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "for i, user in enumerate(some_positive_ids):\n",
    "    score_vec = np.zeros((score_vec_length))\n",
    "    for index, row in df[df['id_2']==user].sort_values(by='isolation_start_1').iterrows():\n",
    "        start_ind = hours_since_epoch(row['isolation_start_1'])\n",
    "        end_ind = min(hours_since_epoch(row['isolation_start_1'] + dt.timedelta(days=7) ), score_vec_length-1)   \n",
    "        score_vec[start_ind:end_ind] = score_vec[start_ind:end_ind] + row['confidence_score_7_day']\n",
    "        isolation_start_2 = row['isolation_start_2']\n",
    "    axs[i].plot(tt, score_vec)\n",
    "    axs[i].plot(tt[hours_since_epoch(isolation_start_2)], score_vec[hours_since_epoch(isolation_start_2)],'x', color = 'black')\n",
    "    \n",
    "plt.xticks(rotation = 20)\n",
    "plt.savefig('example_positive_traces.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 960x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 960x480 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "some_positive_ids = np.random.choice(df[df['in_isolation_2']==1]['id_2'].unique(), 5)\n",
    "some_negative_ids = np.random.choice(df[df['in_isolation_2']==0]['id_2'].unique(), 5)\n",
    "\n",
    "plt.figure(num=None, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "fig, axs = plt.subplots(len(some_positive_ids), sharex=True, sharey=False, figsize=(8, 4), dpi=120, facecolor='w', edgecolor='k')\n",
    "\n",
    "for i, user in enumerate(some_negative_ids):\n",
    "    score_vec = np.zeros((score_vec_length))\n",
    "    for index, row in df[df['id_2']==user].sort_values(by='isolation_start_1').iterrows():\n",
    "        start_ind = hours_since_epoch(row['isolation_start_1'])\n",
    "        end_ind = min(hours_since_epoch(row['isolation_start_1'] + dt.timedelta(days=7) ), score_vec_length-1)   \n",
    "        score_vec[start_ind:end_ind] = score_vec[start_ind:end_ind] + row['confidence_score_7_day']\n",
    "        isolation_start_2 = row['isolation_start_2']\n",
    "    axs[i].plot(tt, score_vec)\n",
    "    \n",
    "plt.xticks(rotation = 20)\n",
    "plt.savefig('example_negative_traces.pdf', format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

